Spinning test body orbiting around a Kerr black hole: Comparing Spin Supplementary Conditions for Circular Equatorial Orbits

The worldline of a spinning test body moving in curved spacetime can be provided by the Mathisson-Papapetrou-Dixon (MPD) equations when its centroid, i.e. its center of mass, is fixed by a Spin Supplementary Condition (SSC). In the present study, we continue the exploration of shifts between different centroids started in a recently published work [ Phys. Rev. D 104, 024042 (2021)], henceforth Paper I, for the Schwarzschild spacetime, by examining the frequencies of circular equatorial orbits under a change of the SSC in the Kerr spacetime. In particular, we examine the convergence in the terms of the prograde and retrograde orbital frequencies, when these frequencies are expanded in power series of the spin measure and the centroid of the body is shifted from the Mathisson-Pirani or the Ohashi-Kyrian-Semerak frame to the Tulczyjew-Dixon one. Since in Paper I, we have seen that the innermost stable circular orbits (ISCOs) hold a special place in this comparison process, we focus on them rigorously in this work. We introduce a novel method of finding ISCOs for any SSC and employ it for the Tulczyjew-Dixon and the Mathisson-Pirani formalisms. We resort to numerical investigation of the convergence between the SSCs for the ISCO case, due to technical difficulties not allowing Paper's I analytical treatment. Our conclusion, as in Paper I, is that there appears to be a convergence in the power series of the frequencies between the SSCs, which is improved when the proper shifts are taken into account, but there exists a limit in this convergence due to the fact that in the spinning body approximation we consider only the first two lower multipoles of the extended body and ignore all the higher ones.

==> anc/NotebookMPSSC.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 11.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    479400,      10212]
NotebookOptionsPosition[    478222,      10177]
NotebookOutlinePosition[    478569,      10192]
CellTagsIndexPosition[    478526,      10189]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  StyleBox[
   RowBox[{"MP", " ", "SSC", " ", "ISCO", " ", "EVALUATIONS"}], 
   "Title"]}]], "Input",
 CellChangeTimes->{{3.863667355495572*^9, 3.8636673676509943`*^9}}],

Cell[BoxData[
 StyleBox[
  RowBox[{
   RowBox[{"Rearrandeg", " ", "quartic", " ", 
    RowBox[{"Eq", ".", 
     RowBox[{"(", "39", ")"}]}], " ", 
    RowBox[{"from", " ", "[", "35", "]"}], " ", "for", " ", "the", " ", 
    "determination", " ", "of", " ", "the", " ", "orbital", " ", "frequency", 
    " ", "of", " ", "a", " ", "spinning", " ", "test", " ", 
    RowBox[{"body", ".", " ", "The"}], " ", "quantity", " ", "A", " ", "can", 
    " ", "become", " ", "dimensionless", " ", "by", " ", "dividing", " ", 
    "by", " ", "M"}], ";"}], "Text"]], "Input"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"A", "=", 
   RowBox[{
    FractionBox[
     SuperscriptBox["r", "5"], "M"], "-", 
    RowBox[{"a", " ", 
     SuperscriptBox["r", "3"], " ", "\[Sigma]"}], "-", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        FractionBox[
         RowBox[{"2", " ", "a", " ", 
          SuperscriptBox["r", "3"]}], "M"], "-", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"6", " ", "M", " ", 
            SuperscriptBox["r", "2"]}], "-", 
           SuperscriptBox["r", "3"]}], ")"}], " ", "\[Sigma]"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"1", "-", 
        RowBox[{"a", " ", "\[CapitalOmega]"}]}], ")"}]}], "\[CapitalOmega]"], 
    "+", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["r", "2"], "-", 
        FractionBox[
         SuperscriptBox["r", "3"], "M"], "-", 
        RowBox[{"9", " ", "a", " ", "M", " ", "\[Sigma]"}]}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "-", 
         RowBox[{"a", " ", "\[CapitalOmega]"}]}], ")"}], "2"]}], 
     SuperscriptBox["\[CapitalOmega]", "2"]], "+", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", " ", "a"}], "+", 
        RowBox[{"M", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "+", 
           FractionBox[
            RowBox[{"6", " ", 
             SuperscriptBox["a", "2"]}], 
            SuperscriptBox["r", "2"]], "+", 
           FractionBox[
            RowBox[{"3", " ", "M"}], "r"]}], ")"}], " ", "\[Sigma]"}]}], 
       ")"}], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "-", 
         RowBox[{"a", " ", "\[CapitalOmega]"}]}], ")"}], "3"]}], 
     SuperscriptBox["\[CapitalOmega]", "3"]], "+", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "-", 
        FractionBox[
         RowBox[{"2", " ", "M"}], "r"], "+", 
        RowBox[{"M", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            FractionBox[
             RowBox[{"5", " ", "a", " ", "M"}], 
             SuperscriptBox["r", "3"]]}], "+", 
           FractionBox[
            RowBox[{"3", " ", "a"}], 
            SuperscriptBox["r", "2"]]}], ")"}], " ", "\[Sigma]"}]}], ")"}], 
      " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "-", 
         RowBox[{"a", " ", "\[CapitalOmega]"}]}], ")"}], "4"]}], 
     SuperscriptBox["\[CapitalOmega]", "4"]]}]}], " ", 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    StyleBox["sols", "Input"], 
    StyleBox["=", "Input"], 
    RowBox[{"Solve", "[", 
     RowBox[{
      RowBox[{"A", "\[Equal]", "0"}], ",", "\[CapitalOmega]"}], "]"}]}], 
   ";"}], " "}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Simplify", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"sols", "[", 
       RowBox[{"[", "1", "]"}], "]"}], "/.", 
      RowBox[{"{", 
       RowBox[{"M", "\[Rule]", "0"}], "}"}]}], ",", 
     RowBox[{"Assumptions", "\[Rule]", 
      RowBox[{"r", ">", "0"}]}]}], "]"}], " ", 
   StyleBox["Unphysical", "Text"], 
   StyleBox[" ", "Text"], 
   StyleBox["solution", "Text"]}], 
  StyleBox[";", "Text"]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Simplify", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"sols", "[", 
       RowBox[{"[", "2", "]"}], "]"}], "/.", 
      RowBox[{"{", 
       RowBox[{"M", "\[Rule]", "0"}], "}"}]}], ",", 
     RowBox[{"Assumptions", "\[Rule]", 
      RowBox[{"r", ">", "0"}]}]}], "]"}], " ", 
   StyleBox["Physical", "Text"], 
   StyleBox[" ", "Text"], 
   StyleBox["solution", "Text"]}], 
  StyleBox[";", "Text"]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Simplify", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"sols", "[", 
       RowBox[{"[", "3", "]"}], "]"}], "/.", 
      RowBox[{"{", 
       RowBox[{"M", "\[Rule]", "0"}], "}"}]}], ",", 
     RowBox[{"Assumptions", "\[Rule]", 
      RowBox[{"r", ">", "0"}]}]}], "]"}], " ", 
   StyleBox["Physical", "Text"], 
   StyleBox[" ", "Text"], 
   StyleBox["solution", "Text"]}], 
  StyleBox[";", "Text"]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Simplify", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"sols", "[", 
       RowBox[{"[", "4", "]"}], "]"}], "/.", 
      RowBox[{"{", 
       RowBox[{"M", "\[Rule]", "0"}], "}"}]}], ",", 
     RowBox[{"Assumptions", "\[Rule]", 
      RowBox[{"r", ">", "0"}]}]}], "]"}], " ", 
   StyleBox["Unphysical", "Text"], 
   StyleBox[" ", "Text"], 
   StyleBox["solution", "Text"]}], 
  StyleBox[";", "Text"]}]}], "Input",
 CellChangeTimes->{{3.8623657708980246`*^9, 3.8623658436743813`*^9}, {
   3.8636673941993823`*^9, 3.86366740731664*^9}, {3.8636676308637805`*^9, 
   3.8636677115640707`*^9}, {3.8636677601401777`*^9, 
   3.8636677607161574`*^9}, {3.863667863668288*^9, 3.8636680876144533`*^9}, 
   3.8636681387802444`*^9, {3.8636685161694*^9, 3.8636685790408297`*^9}, {
   3.86366860922729*^9, 3.8636686433081083`*^9}, {3.8636688967918925`*^9, 
   3.8636689353851557`*^9}, {3.863669973886531*^9, 3.8636699808689175`*^9}, {
   3.863670374663272*^9, 3.8636704471055737`*^9}, 3.863671787547121*^9, {
   3.8636718427281437`*^9, 3.8636718518255215`*^9}, {3.863672563218773*^9, 
   3.863672576166974*^9}, {3.8636726319590635`*^9, 3.863672659049225*^9}, {
   3.8683284577590666`*^9, 3.868328515238993*^9}, 3.8683285510292745`*^9, {
   3.8683285964067726`*^9, 3.8683286219080715`*^9}, {3.868332979181344*^9, 
   3.868332987920083*^9}, {3.868335698654049*^9, 3.8683357018861427`*^9}, {
   3.8683362488996725`*^9, 3.8683362726820316`*^9}, {3.868336433737815*^9, 
   3.868336491575411*^9}, 3.868339528062204*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[CapitalOmega]2", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{
        RowBox[{
         RowBox[{"-", "8"}], " ", 
         SuperscriptBox["a", "3"], " ", 
         SuperscriptBox["M", "2"], " ", 
         SuperscriptBox["r", "2"]}], "-", 
        RowBox[{"2", " ", 
         SuperscriptBox["a", "3"], " ", "M", " ", 
         SuperscriptBox["r", "3"]}], "+", 
        RowBox[{"2", " ", "a", " ", "M", " ", 
         SuperscriptBox["r", "5"]}], "-", 
        RowBox[{"20", " ", 
         SuperscriptBox["a", "4"], " ", 
         SuperscriptBox["M", "3"], " ", "\[Sigma]"}], "-", 
        RowBox[{"6", " ", 
         SuperscriptBox["a", "4"], " ", 
         SuperscriptBox["M", "2"], " ", "r", " ", "\[Sigma]"}], "-", 
        RowBox[{"9", " ", 
         SuperscriptBox["a", "2"], " ", 
         SuperscriptBox["M", "3"], " ", 
         SuperscriptBox["r", "2"], " ", "\[Sigma]"}], "-", 
        RowBox[{"12", " ", 
         SuperscriptBox["a", "2"], " ", 
         SuperscriptBox["M", "2"], " ", 
         SuperscriptBox["r", "3"], " ", "\[Sigma]"}], "-", 
        RowBox[{"6", " ", 
         SuperscriptBox["M", "2"], " ", 
         SuperscriptBox["r", "5"], " ", "\[Sigma]"}], "+", 
        RowBox[{"M", " ", 
         SuperscriptBox["r", "6"], " ", "\[Sigma]"}]}], 
       RowBox[{"4", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", 
           SuperscriptBox["a", "4"], " ", 
           SuperscriptBox["M", "2"], " ", 
           SuperscriptBox["r", "2"]}], "+", 
          RowBox[{
           SuperscriptBox["a", "4"], " ", "M", " ", 
           SuperscriptBox["r", "3"]}], "-", 
          RowBox[{
           SuperscriptBox["a", "2"], " ", "M", " ", 
           SuperscriptBox["r", "5"]}], "-", 
          RowBox[{
           SuperscriptBox["a", "2"], " ", 
           SuperscriptBox["r", "6"]}], "-", 
          SuperscriptBox["r", "8"], "+", 
          RowBox[{"5", " ", 
           SuperscriptBox["a", "5"], " ", 
           SuperscriptBox["M", "3"], " ", "\[Sigma]"}], "+", 
          RowBox[{"3", " ", 
           SuperscriptBox["a", "5"], " ", 
           SuperscriptBox["M", "2"], " ", "r", " ", "\[Sigma]"}], "+", 
          RowBox[{"3", " ", 
           SuperscriptBox["a", "3"], " ", 
           SuperscriptBox["M", "3"], " ", 
           SuperscriptBox["r", "2"], " ", "\[Sigma]"}], "+", 
          RowBox[{"7", " ", 
           SuperscriptBox["a", "3"], " ", 
           SuperscriptBox["M", "2"], " ", 
           SuperscriptBox["r", "3"], " ", "\[Sigma]"}], "+", 
          RowBox[{"6", " ", "a", " ", 
           SuperscriptBox["M", "2"], " ", 
           SuperscriptBox["r", "5"], " ", "\[Sigma]"}]}], ")"}]}]]}], "-", 
     RowBox[{
      FractionBox["1", "2"], " ", 
      RowBox[{"\[Sqrt]", 
       RowBox[{"(", 
        RowBox[{
         FractionBox[
          RowBox[{
           RowBox[{
            RowBox[{"-", "12"}], " ", 
            SuperscriptBox["a", "2"], " ", 
            SuperscriptBox["M", "2"], " ", 
            SuperscriptBox["r", "2"]}], "+", 
           RowBox[{"M", " ", 
            SuperscriptBox["r", "5"]}], "-", 
           SuperscriptBox["r", "6"], "-", 
           RowBox[{"30", " ", 
            SuperscriptBox["a", "3"], " ", 
            SuperscriptBox["M", "3"], " ", "\[Sigma]"}], "-", 
           RowBox[{"9", " ", "a", " ", 
            SuperscriptBox["M", "3"], " ", 
            SuperscriptBox["r", "2"], " ", "\[Sigma]"}], "-", 
           RowBox[{"3", " ", "a", " ", 
            SuperscriptBox["M", "2"], " ", 
            SuperscriptBox["r", "3"], " ", "\[Sigma]"}]}], 
          RowBox[{"3", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "2"}], " ", 
              SuperscriptBox["a", "4"], " ", 
              SuperscriptBox["M", "2"], " ", 
              SuperscriptBox["r", "2"]}], "-", 
             RowBox[{
              SuperscriptBox["a", "4"], " ", "M", " ", 
              SuperscriptBox["r", "3"]}], "+", 
             RowBox[{
              SuperscriptBox["a", "2"], " ", "M", " ", 
              SuperscriptBox["r", "5"]}], "+", 
             RowBox[{
              SuperscriptBox["a", "2"], " ", 
              SuperscriptBox["r", "6"]}], "+", 
             SuperscriptBox["r", "8"], "-", 
             RowBox[{"5", " ", 
              SuperscriptBox["a", "5"], " ", 
              SuperscriptBox["M", "3"], " ", "\[Sigma]"}], "-", 
             RowBox[{"3", " ", 
              SuperscriptBox["a", "5"], " ", 
              SuperscriptBox["M", "2"], " ", "r", " ", "\[Sigma]"}], "-", 
             RowBox[{"3", " ", 
              SuperscriptBox["a", "3"], " ", 
              SuperscriptBox["M", "3"], " ", 
              SuperscriptBox["r", "2"], " ", "\[Sigma]"}], "-", 
             RowBox[{"7", " ", 
              SuperscriptBox["a", "3"], " ", 
              SuperscriptBox["M", "2"], " ", 
              SuperscriptBox["r", "3"], " ", "\[Sigma]"}], "-", 
             RowBox[{"6", " ", "a", " ", 
              SuperscriptBox["M", "2"], " ", 
              SuperscriptBox["r", "5"], " ", "\[Sigma]"}]}], ")"}]}]], "-", 
         FractionBox[
          RowBox[{
           RowBox[{"12", " ", 
            SuperscriptBox["a", "2"], " ", 
            SuperscriptBox["M", "2"], " ", 
            SuperscriptBox["r", "2"]}], "-", 
           RowBox[{"M", " ", 
            SuperscriptBox["r", "5"]}], "+", 
           SuperscriptBox["r", "6"], "+", 
           RowBox[{"30", " ", 
            SuperscriptBox["a", "3"], " ", 
            SuperscriptBox["M", "3"], " ", "\[Sigma]"}], "+", 
           RowBox[{"9", " ", "a", " ", 
            SuperscriptBox["M", "3"], " ", 
            SuperscriptBox["r", "2"], " ", "\[Sigma]"}], "+", 
           RowBox[{"3", " ", "a", " ", 
            SuperscriptBox["M", "2"], " ", 
            SuperscriptBox["r", "3"], " ", "\[Sigma]"}]}], 
          RowBox[{
           RowBox[{"2", " ", 
            SuperscriptBox["a", "4"], " ", 
            SuperscriptBox["M", "2"], " ", 
            SuperscriptBox["r", "2"]}], "+", 
           RowBox[{
            SuperscriptBox["a", "4"], " ", "M", " ", 
            SuperscriptBox["r", "3"]}], "-", 
           RowBox[{
            SuperscriptBox["a", "2"], " ", "M", " ", 
            SuperscriptBox["r", "5"]}], "-", 
           RowBox[{
            SuperscriptBox["a", "2"], " ", 
            SuperscriptBox["r", "6"]}], "-", 
           SuperscriptBox["r", "8"], "+", 
           RowBox[{"5", " ", 
            SuperscriptBox["a", "5"], " ", 
            SuperscriptBox["M", "3"], " ", "\[Sigma]"}], "+", 
           RowBox[{"3", " ", 
            SuperscriptBox["a", "5"], " ", 
            SuperscriptBox["M", "2"], " ", "r", " ", "\[Sigma]"}], "+", 
           RowBox[{"3", " ", 
            SuperscriptBox["a", "3"], " ", 
            SuperscriptBox["M", "3"], " ", 
            SuperscriptBox["r", "2"], " ", "\[Sigma]"}], "+", 
           RowBox[{"7", " ", 
            SuperscriptBox["a", "3"], " ", 
            SuperscriptBox["M", "2"], " ", 
            SuperscriptBox["r", "3"], " ", "\[Sigma]"}], "+", 
           RowBox[{"6", " ", "a", " ", 
            SuperscriptBox["M", "2"], " ", 
            SuperscriptBox["r", "5"], " ", "\[Sigma]"}]}]], "+", 
         FractionBox[
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "8"}], " ", 
              SuperscriptBox["a", "3"], " ", 
              SuperscriptBox["M", "2"], " ", 
              SuperscriptBox["r", "2"]}], "-", 
             RowBox[{"2", " ", 
              SuperscriptBox["a", "3"], " ", "M", " ", 
              SuperscriptBox["r", "3"]}], "+", 
             RowBox[{"2", " ", "a", " ", "M", " ", 
              SuperscriptBox["r", "5"]}], "-", 
             RowBox[{"20", " ", 
              SuperscriptBox["a", "4"], " ", 
              SuperscriptBox["M", "3"], " ", "\[Sigma]"}], "-", 
             RowBox[{"6", " ", 
              SuperscriptBox["a", "4"], " ", 
              SuperscriptBox["M", "2"], " ", "r", " ", "\[Sigma]"}], "-", 
             RowBox[{"9", " ", 
              SuperscriptBox["a", "2"], " ", 
              SuperscriptBox["M", "3"], " ", 
              SuperscriptBox["r", "2"], " ", "\[Sigma]"}], "-", 
             RowBox[{"12", " ", 
              SuperscriptBox["a", "2"], " ", 
              SuperscriptBox["M", "2"], " ", 
              SuperscriptBox["r", "3"], " ", "\[Sigma]"}], "-", 
             RowBox[{"6", " ", 
              SuperscriptBox["M", "2"], " ", 
              SuperscriptBox["r", "5"], " ", "\[Sigma]"}], "+", 
             RowBox[{"M", " ", 
              SuperscriptBox["r", "6"], " ", "\[Sigma]"}]}], ")"}], "2"], 
          RowBox[{"4", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", 
               SuperscriptBox["a", "4"], " ", 
               SuperscriptBox["M", "2"], " ", 
               SuperscriptBox["r", "2"]}], "+", 
              RowBox[{
               SuperscriptBox["a", "4"], " ", "M", " ", 
               SuperscriptBox["r", "3"]}], "-", 
              RowBox[{
               SuperscriptBox["a", "2"], " ", "M", " ", 
               SuperscriptBox["r", "5"]}], "-", 
              RowBox[{
               SuperscriptBox["a", "2"], " ", 
               SuperscriptBox["r", "6"]}], "-", 
              SuperscriptBox["r", "8"], "+", 
              RowBox[{"5", " ", 
               SuperscriptBox["a", "5"], " ", 
               SuperscriptBox["M", "3"], " ", "\[Sigma]"}], "+", 
              RowBox[{"3", " ", 
               SuperscriptBox["a", "5"], " ", 
               SuperscriptBox["M", "2"], " ", "r", " ", "\[Sigma]"}], "+", 
              RowBox[{"3", " ", 
               SuperscriptBox["a", "3"], " ", 
               SuperscriptBox["M", "3"], " ", 
               SuperscriptBox["r", "2"], " ", "\[Sigma]"}], "+", 
              RowBox[{"7", " ", 
               SuperscriptBox["a", "3"], " ", 
               SuperscriptBox["M", "2"], " ", 
               SuperscriptBox["r", "3"], " ", "\[Sigma]"}], "+", 
              RowBox[{"6", " ", "a", " ", 
               SuperscriptBox["M", "2"], " ", 
               SuperscriptBox["r", "5"], " ", "\[Sigma]"}]}], ")"}], "2"]}]], 
         "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["2", 
             RowBox[{"1", "/", "3"}]], " ", 
            SuperscriptBox["r", "6"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"12", " ", 
               SuperscriptBox["a", "2"], " ", "M", " ", 
               SuperscriptBox["r", "3"]}], "-", 
              RowBox[{"23", " ", 
               SuperscriptBox["M", "2"], " ", 
               SuperscriptBox["r", "4"]}], "+", 
              RowBox[{"10", " ", "M", " ", 
               SuperscriptBox["r", "5"]}], "+", 
              SuperscriptBox["r", "6"], "+", 
              RowBox[{"36", " ", 
               SuperscriptBox["a", "3"], " ", 
               SuperscriptBox["M", "2"], " ", "r", " ", "\[Sigma]"}], "-", 
              RowBox[{"72", " ", "a", " ", 
               SuperscriptBox["M", "3"], " ", 
               SuperscriptBox["r", "2"], " ", "\[Sigma]"}], "+", 
              RowBox[{"36", " ", "a", " ", 
               SuperscriptBox["M", "2"], " ", 
               SuperscriptBox["r", "3"], " ", "\[Sigma]"}], "+", 
              RowBox[{"33", " ", 
               SuperscriptBox["a", "2"], " ", 
               SuperscriptBox["M", "4"], " ", 
               SuperscriptBox["\[Sigma]", "2"]}], "-", 
              RowBox[{"18", " ", 
               SuperscriptBox["a", "2"], " ", 
               SuperscriptBox["M", "3"], " ", "r", " ", 
               SuperscriptBox["\[Sigma]", "2"]}], "-", 
              RowBox[{"54", " ", 
               SuperscriptBox["M", "5"], " ", "r", " ", 
               SuperscriptBox["\[Sigma]", "2"]}], "+", 
              RowBox[{"45", " ", 
               SuperscriptBox["M", "4"], " ", 
               SuperscriptBox["r", "2"], " ", 
               SuperscriptBox["\[Sigma]", "2"]}], "-", 
              RowBox[{"6", " ", 
               SuperscriptBox["M", "3"], " ", 
               SuperscriptBox["r", "3"], " ", 
               SuperscriptBox["\[Sigma]", "2"]}]}], ")"}]}], ")"}], "/", 
          RowBox[{"(", 
           RowBox[{"3", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "2"}], " ", 
               SuperscriptBox["a", "4"], " ", 
               SuperscriptBox["M", "2"], " ", 
               SuperscriptBox["r", "2"]}], "-", 
              RowBox[{
               SuperscriptBox["a", "4"], " ", "M", " ", 
               SuperscriptBox["r", "3"]}], "+", 
              RowBox[{
               SuperscriptBox["a", "2"], " ", "M", " ", 
               SuperscriptBox["r", "5"]}], "+", 
              RowBox[{
               SuperscriptBox["a", "2"], " ", 
               SuperscriptBox["r", "6"]}], "+", 
              SuperscriptBox["r", "8"], "-", 
              RowBox[{"5", " ", 
               SuperscriptBox["a", "5"], " ", 
               SuperscriptBox["M", "3"], " ", "\[Sigma]"}], "-", 
              RowBox[{"3", " ", 
               SuperscriptBox["a", "5"], " ", 
               SuperscriptBox["M", "2"], " ", "r", " ", "\[Sigma]"}], "-", 
              RowBox[{"3", " ", 
               SuperscriptBox["a", "3"], " ", 
               SuperscriptBox["M", "3"], " ", 
               SuperscriptBox["r", "2"], " ", "\[Sigma]"}], "-", 
              RowBox[{"7", " ", 
               SuperscriptBox["a", "3"], " ", 
               SuperscriptBox["M", "2"], " ", 
               SuperscriptBox["r", "3"], " ", "\[Sigma]"}], "-", 
              RowBox[{"6", " ", "a", " ", 
               SuperscriptBox["M", "2"], " ", 
               SuperscriptBox["r", "5"], " ", "\[Sigma]"}]}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", "12"}], " ", 
                    SuperscriptBox["a", "2"], " ", 
                    SuperscriptBox["M", "2"], " ", 
                    SuperscriptBox["r", "2"]}], "+", 
                   RowBox[{"M", " ", 
                    SuperscriptBox["r", "5"]}], "-", 
                   SuperscriptBox["r", "6"], "-", 
                   RowBox[{"30", " ", 
                    SuperscriptBox["a", "3"], " ", 
                    SuperscriptBox["M", "3"], " ", "\[Sigma]"}], "-", 
                   RowBox[{"9", " ", "a", " ", 
                    SuperscriptBox["M", "3"], " ", 
                    SuperscriptBox["r", "2"], " ", "\[Sigma]"}], "-", 
                   RowBox[{"3", " ", "a", " ", 
                    SuperscriptBox["M", "2"], " ", 
                    SuperscriptBox["r", "3"], " ", "\[Sigma]"}]}], ")"}], 
                 "3"]}], "+", 
               RowBox[{"27", " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"8", " ", "a", " ", 
                    SuperscriptBox["M", "2"], " ", 
                    SuperscriptBox["r", "2"]}], "-", 
                   RowBox[{"2", " ", "a", " ", "M", " ", 
                    SuperscriptBox["r", "3"]}], "+", 
                   RowBox[{"20", " ", 
                    SuperscriptBox["a", "2"], " ", 
                    SuperscriptBox["M", "3"], " ", "\[Sigma]"}], "-", 
                   RowBox[{"6", " ", 
                    SuperscriptBox["a", "2"], " ", 
                    SuperscriptBox["M", "2"], " ", "r", " ", "\[Sigma]"}], 
                   "+", 
                   RowBox[{"3", " ", 
                    SuperscriptBox["M", "3"], " ", 
                    SuperscriptBox["r", "2"], " ", "\[Sigma]"}], "-", 
                   RowBox[{"2", " ", 
                    SuperscriptBox["M", "2"], " ", 
                    SuperscriptBox["r", "3"], " ", "\[Sigma]"}]}], ")"}], 
                 "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "2"}], " ", 
                   SuperscriptBox["a", "4"], " ", 
                   SuperscriptBox["M", "2"], " ", 
                   SuperscriptBox["r", "2"]}], "-", 
                  RowBox[{
                   SuperscriptBox["a", "4"], " ", "M", " ", 
                   SuperscriptBox["r", "3"]}], "+", 
                  RowBox[{
                   SuperscriptBox["a", "2"], " ", "M", " ", 
                   SuperscriptBox["r", "5"]}], "+", 
                  RowBox[{
                   SuperscriptBox["a", "2"], " ", 
                   SuperscriptBox["r", "6"]}], "+", 
                  SuperscriptBox["r", "8"], "-", 
                  RowBox[{"5", " ", 
                   SuperscriptBox["a", "5"], " ", 
                   SuperscriptBox["M", "3"], " ", "\[Sigma]"}], "-", 
                  RowBox[{"3", " ", 
                   SuperscriptBox["a", "5"], " ", 
                   SuperscriptBox["M", "2"], " ", "r", " ", "\[Sigma]"}], "-", 
                  RowBox[{"3", " ", 
                   SuperscriptBox["a", "3"], " ", 
                   SuperscriptBox["M", "3"], " ", 
                   SuperscriptBox["r", "2"], " ", "\[Sigma]"}], "-", 
                  RowBox[{"7", " ", 
                   SuperscriptBox["a", "3"], " ", 
                   SuperscriptBox["M", "2"], " ", 
                   SuperscriptBox["r", "3"], " ", "\[Sigma]"}], "-", 
                  RowBox[{"6", " ", "a", " ", 
                   SuperscriptBox["M", "2"], " ", 
                   SuperscriptBox["r", "5"], " ", "\[Sigma]"}]}], ")"}]}], 
               "-", 
               RowBox[{"72", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "2"}], " ", 
                   SuperscriptBox["M", "2"], " ", 
                   SuperscriptBox["r", "2"]}], "+", 
                  RowBox[{"M", " ", 
                   SuperscriptBox["r", "3"]}], "-", 
                  RowBox[{"5", " ", "a", " ", 
                   SuperscriptBox["M", "3"], " ", "\[Sigma]"}], "+", 
                  RowBox[{"3", " ", "a", " ", 
                   SuperscriptBox["M", "2"], " ", "r", " ", "\[Sigma]"}]}], 
                 ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "12"}], " ", 
                   SuperscriptBox["a", "2"], " ", 
                   SuperscriptBox["M", "2"], " ", 
                   SuperscriptBox["r", "2"]}], "+", 
                  RowBox[{"M", " ", 
                   SuperscriptBox["r", "5"]}], "-", 
                  SuperscriptBox["r", "6"], "-", 
                  RowBox[{"30", " ", 
                   SuperscriptBox["a", "3"], " ", 
                   SuperscriptBox["M", "3"], " ", "\[Sigma]"}], "-", 
                  RowBox[{"9", " ", "a", " ", 
                   SuperscriptBox["M", "3"], " ", 
                   SuperscriptBox["r", "2"], " ", "\[Sigma]"}], "-", 
                  RowBox[{"3", " ", "a", " ", 
                   SuperscriptBox["M", "2"], " ", 
                   SuperscriptBox["r", "3"], " ", "\[Sigma]"}]}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "2"}], " ", 
                   SuperscriptBox["a", "4"], " ", 
                   SuperscriptBox["M", "2"], " ", 
                   SuperscriptBox["r", "2"]}], "-", 
                  RowBox[{
                   SuperscriptBox["a", "4"], " ", "M", " ", 
                   SuperscriptBox["r", "3"]}], "+", 
                  RowBox[{
                   SuperscriptBox["a", "2"], " ", "M", " ", 
                   SuperscriptBox["r", "5"]}], "+", 
                  RowBox[{
                   SuperscriptBox["a", "2"], " ", 
                   SuperscriptBox["r", "6"]}], "+", 
                  SuperscriptBox["r", "8"], "-", 
                  RowBox[{"5", " ", 
                   SuperscriptBox["a", "5"], " ", 
                   SuperscriptBox["M", "3"], " ", "\[Sigma]"}], "-", 
                  RowBox[{"3", " ", 
                   SuperscriptBox["a", "5"], " ", 
                   SuperscriptBox["M", "2"], " ", "r", " ", "\[Sigma]"}], "-", 
                  RowBox[{"3", " ", 
                   SuperscriptBox["a", "3"], " ", 
                   SuperscriptBox["M", "3"], " ", 
                   SuperscriptBox["r", "2"], " ", "\[Sigma]"}], "-", 
                  RowBox[{"7", " ", 
                   SuperscriptBox["a", "3"], " ", 
                   SuperscriptBox["M", "2"], " ", 
                   SuperscriptBox["r", "3"], " ", "\[Sigma]"}], "-", 
                  RowBox[{"6", " ", "a", " ", 
                   SuperscriptBox["M", "2"], " ", 
                   SuperscriptBox["r", "5"], " ", "\[Sigma]"}]}], ")"}]}], 
               "-", 
               RowBox[{"9", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"8", " ", "a", " ", 
                   SuperscriptBox["M", "2"], " ", 
                   SuperscriptBox["r", "2"]}], "-", 
                  RowBox[{"2", " ", "a", " ", "M", " ", 
                   SuperscriptBox["r", "3"]}], "+", 
                  RowBox[{"20", " ", 
                   SuperscriptBox["a", "2"], " ", 
                   SuperscriptBox["M", "3"], " ", "\[Sigma]"}], "-", 
                  RowBox[{"6", " ", 
                   SuperscriptBox["a", "2"], " ", 
                   SuperscriptBox["M", "2"], " ", "r", " ", "\[Sigma]"}], "+", 
                  RowBox[{"3", " ", 
                   SuperscriptBox["M", "3"], " ", 
                   SuperscriptBox["r", "2"], " ", "\[Sigma]"}], "-", 
                  RowBox[{"2", " ", 
                   SuperscriptBox["M", "2"], " ", 
                   SuperscriptBox["r", "3"], " ", "\[Sigma]"}]}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "12"}], " ", 
                   SuperscriptBox["a", "2"], " ", 
                   SuperscriptBox["M", "2"], " ", 
                   SuperscriptBox["r", "2"]}], "+", 
                  RowBox[{"M", " ", 
                   SuperscriptBox["r", "5"]}], "-", 
                  SuperscriptBox["r", "6"], "-", 
                  RowBox[{"30", " ", 
                   SuperscriptBox["a", "3"], " ", 
                   SuperscriptBox["M", "3"], " ", "\[Sigma]"}], "-", 
                  RowBox[{"9", " ", "a", " ", 
                   SuperscriptBox["M", "3"], " ", 
                   SuperscriptBox["r", "2"], " ", "\[Sigma]"}], "-", 
                  RowBox[{"3", " ", "a", " ", 
                   SuperscriptBox["M", "2"], " ", 
                   SuperscriptBox["r", "3"], " ", "\[Sigma]"}]}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"8", " ", 
                   SuperscriptBox["a", "3"], " ", 
                   SuperscriptBox["M", "2"], " ", 
                   SuperscriptBox["r", "2"]}], "+", 
                  RowBox[{"2", " ", 
                   SuperscriptBox["a", "3"], " ", "M", " ", 
                   SuperscriptBox["r", "3"]}], "-", 
                  RowBox[{"2", " ", "a", " ", "M", " ", 
                   SuperscriptBox["r", "5"]}], "+", 
                  RowBox[{"20", " ", 
                   SuperscriptBox["a", "4"], " ", 
                   SuperscriptBox["M", "3"], " ", "\[Sigma]"}], "+", 
                  RowBox[{"6", " ", 
                   SuperscriptBox["a", "4"], " ", 
                   SuperscriptBox["M", "2"], " ", "r", " ", "\[Sigma]"}], "+", 
                  RowBox[{"9", " ", 
                   SuperscriptBox["a", "2"], " ", 
                   SuperscriptBox["M", "3"], " ", 
                   SuperscriptBox["r", "2"], " ", "\[Sigma]"}], "+", 
                  RowBox[{"12", " ", 
                   SuperscriptBox["a", "2"], " ", 
                   SuperscriptBox["M", "2"], " ", 
                   SuperscriptBox["r", "3"], " ", "\[Sigma]"}], "+", 
                  RowBox[{"6", " ", 
                   SuperscriptBox["M", "2"], " ", 
                   SuperscriptBox["r", "5"], " ", "\[Sigma]"}], "-", 
                  RowBox[{"M", " ", 
                   SuperscriptBox["r", "6"], " ", "\[Sigma]"}]}], ")"}]}], 
               "+", 
               RowBox[{"27", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "2"}], " ", 
                   SuperscriptBox["M", "2"], " ", 
                   SuperscriptBox["r", "2"]}], "+", 
                  RowBox[{"M", " ", 
                   SuperscriptBox["r", "3"]}], "-", 
                  RowBox[{"5", " ", "a", " ", 
                   SuperscriptBox["M", "3"], " ", "\[Sigma]"}], "+", 
                  RowBox[{"3", " ", "a", " ", 
                   SuperscriptBox["M", "2"], " ", "r", " ", "\[Sigma]"}]}], 
                 ")"}], " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"8", " ", 
                    SuperscriptBox["a", "3"], " ", 
                    SuperscriptBox["M", "2"], " ", 
                    SuperscriptBox["r", "2"]}], "+", 
                   RowBox[{"2", " ", 
                    SuperscriptBox["a", "3"], " ", "M", " ", 
                    SuperscriptBox["r", "3"]}], "-", 
                   RowBox[{"2", " ", "a", " ", "M", " ", 
                    SuperscriptBox["r", "5"]}], "+", 
                   RowBox[{"20", " ", 
                    SuperscriptBox["a", "4"], " ", 
                    SuperscriptBox["M", "3"], " ", "\[Sigma]"}], "+", 
                   RowBox[{"6", " ", 
                    SuperscriptBox["a", "4"], " ", 
                    SuperscriptBox["M", "2"], " ", "r", " ", "\[Sigma]"}], 
                   "+", 
                   RowBox[{"9", " ", 
                    SuperscriptBox["a", "2"], " ", 
                    SuperscriptBox["M", "3"], " ", 
                    SuperscriptBox["r", "2"], " ", "\[Sigma]"}], "+", 
                   RowBox[{"12", " ", 
                    SuperscriptBox["a", "2"], " ", 
                    SuperscriptBox["M", "2"], " ", 
                    SuperscriptBox["r", "3"], " ", "\[Sigma]"}], "+", 
                   RowBox[{"6", " ", 
                    SuperscriptBox["M", "2"], " ", 
                    SuperscriptBox["r", "5"], " ", "\[Sigma]"}], "-", 
                   RowBox[{"M", " ", 
                    SuperscriptBox["r", "6"], " ", "\[Sigma]"}]}], ")"}], 
                 "2"]}], "+", 
               RowBox[{"\[Sqrt]", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "4"}], " ", 
                   SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"12", " ", 
                    SuperscriptBox["a", "2"], " ", "M", " ", 
                    SuperscriptBox["r", "9"]}], "-", 
                    RowBox[{"23", " ", 
                    SuperscriptBox["M", "2"], " ", 
                    SuperscriptBox["r", "10"]}], "+", 
                    RowBox[{"10", " ", "M", " ", 
                    SuperscriptBox["r", "11"]}], "+", 
                    SuperscriptBox["r", "12"], "+", 
                    RowBox[{"36", " ", 
                    SuperscriptBox["a", "3"], " ", 
                    SuperscriptBox["M", "2"], " ", 
                    SuperscriptBox["r", "7"], " ", "\[Sigma]"}], "-", 
                    RowBox[{"72", " ", "a", " ", 
                    SuperscriptBox["M", "3"], " ", 
                    SuperscriptBox["r", "8"], " ", "\[Sigma]"}], "+", 
                    RowBox[{"36", " ", "a", " ", 
                    SuperscriptBox["M", "2"], " ", 
                    SuperscriptBox["r", "9"], " ", "\[Sigma]"}], "+", 
                    RowBox[{"33", " ", 
                    SuperscriptBox["a", "2"], " ", 
                    SuperscriptBox["M", "4"], " ", 
                    SuperscriptBox["r", "6"], " ", 
                    SuperscriptBox["\[Sigma]", "2"]}], "-", 
                    RowBox[{"18", " ", 
                    SuperscriptBox["a", "2"], " ", 
                    SuperscriptBox["M", "3"], " ", 
                    SuperscriptBox["r", "7"], " ", 
                    SuperscriptBox["\[Sigma]", "2"]}], "-", 
                    RowBox[{"54", " ", 
                    SuperscriptBox["M", "5"], " ", 
                    SuperscriptBox["r", "7"], " ", 
                    SuperscriptBox["\[Sigma]", "2"]}], "+", 
                    RowBox[{"45", " ", 
                    SuperscriptBox["M", "4"], " ", 
                    SuperscriptBox["r", "8"], " ", 
                    SuperscriptBox["\[Sigma]", "2"]}], "-", 
                    RowBox[{"6", " ", 
                    SuperscriptBox["M", "3"], " ", 
                    SuperscriptBox["r", "9"], " ", 
                    SuperscriptBox["\[Sigma]", "2"]}]}], ")"}], "3"]}], "+", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "12"}], " ", 
                    SuperscriptBox["a", "2"], " ", 
                    SuperscriptBox["M", "2"], " ", 
                    SuperscriptBox["r", "2"]}], "+", 
                    RowBox[{"M", " ", 
                    SuperscriptBox["r", "5"]}], "-", 
                    SuperscriptBox["r", "6"], "-", 
                    RowBox[{"30", " ", 
                    SuperscriptBox["a", "3"], " ", 
                    SuperscriptBox["M", "3"], " ", "\[Sigma]"}], "-", 
                    RowBox[{"9", " ", "a", " ", 
                    SuperscriptBox["M", "3"], " ", 
                    SuperscriptBox["r", "2"], " ", "\[Sigma]"}], "-", 
                    RowBox[{"3", " ", "a", " ", 
                    SuperscriptBox["M", "2"], " ", 
                    SuperscriptBox["r", "3"], " ", "\[Sigma]"}]}], ")"}], 
                    "3"]}], "+", 
                    RowBox[{"27", " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"8", " ", "a", " ", 
                    SuperscriptBox["M", "2"], " ", 
                    SuperscriptBox["r", "2"]}], "-", 
                    RowBox[{"2", " ", "a", " ", "M", " ", 
                    SuperscriptBox["r", "3"]}], "+", 
                    RowBox[{"20", " ", 
                    SuperscriptBox["a", "2"], " ", 
                    SuperscriptBox["M", "3"], " ", "\[Sigma]"}], "-", 
                    RowBox[{"6", " ", 
                    SuperscriptBox["a", "2"], " ", 
                    SuperscriptBox["M", "2"], " ", "r", " ", "\[Sigma]"}], 
                    "+", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["M", "3"], " ", 
                    SuperscriptBox["r", "2"], " ", "\[Sigma]"}], "-", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["M", "2"], " ", 
                    SuperscriptBox["r", "3"], " ", "\[Sigma]"}]}], ")"}], 
                    "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "2"}], " ", 
                    SuperscriptBox["a", "4"], " ", 
                    SuperscriptBox["M", "2"], " ", 
                    SuperscriptBox["r", "2"]}], "-", 
                    RowBox[{
                    SuperscriptBox["a", "4"], " ", "M", " ", 
                    SuperscriptBox["r", "3"]}], "+", 
                    RowBox[{
                    SuperscriptBox["a", "2"], " ", "M", " ", 
                    SuperscriptBox["r", "5"]}], "+", 
                    RowBox[{
                    SuperscriptBox["a", "2"], " ", 
                    SuperscriptBox["r", "6"]}], "+", 
                    SuperscriptBox["r", "8"], "-", 
                    RowBox[{"5", " ", 
                    SuperscriptBox["a", "5"], " ", 
                    SuperscriptBox["M", "3"], " ", "\[Sigma]"}], "-", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["a", "5"], " ", 
                    SuperscriptBox["M", "2"], " ", "r", " ", "\[Sigma]"}], 
                    "-", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["a", "3"], " ", 
                    SuperscriptBox["M", "3"], " ", 
                    SuperscriptBox["r", "2"], " ", "\[Sigma]"}], "-", 
                    RowBox[{"7", " ", 
                    SuperscriptBox["a", "3"], " ", 
                    SuperscriptBox["M", "2"], " ", 
                    SuperscriptBox["r", "3"], " ", "\[Sigma]"}], "-", 
                    RowBox[{"6", " ", "a", " ", 
                    SuperscriptBox["M", "2"], " ", 
                    SuperscriptBox["r", "5"], " ", "\[Sigma]"}]}], ")"}]}], 
                    "-", 
                    RowBox[{"72", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "2"}], " ", 
                    SuperscriptBox["M", "2"], " ", 
                    SuperscriptBox["r", "2"]}], "+", 
                    RowBox[{"M", " ", 
                    SuperscriptBox["r", "3"]}], "-", 
                    RowBox[{"5", " ", "a", " ", 
                    SuperscriptBox["M", "3"], " ", "\[Sigma]"}], "+", 
                    RowBox[{"3", " ", "a", " ", 
                    SuperscriptBox["M", "2"], " ", "r", " ", "\[Sigma]"}]}], 
                    ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "12"}], " ", 
                    SuperscriptBox["a", "2"], " ", 
                    SuperscriptBox["M", "2"], " ", 
                    SuperscriptBox["r", "2"]}], "+", 
                    RowBox[{"M", " ", 
                    SuperscriptBox["r", "5"]}], "-", 
                    SuperscriptBox["r", "6"], "-", 
                    RowBox[{"30", " ", 
                    SuperscriptBox["a", "3"], " ", 
                    SuperscriptBox["M", "3"], " ", "\[Sigma]"}], "-", 
                    RowBox[{"9", " ", "a", " ", 
                    SuperscriptBox["M", "3"], " ", 
                    SuperscriptBox["r", "2"], " ", "\[Sigma]"}], "-", 
                    RowBox[{"3", " ", "a", " ", 
                    SuperscriptBox["M", "2"], " ", 
                    SuperscriptBox["r", "3"], " ", "\[Sigma]"}]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "2"}], " ", 
                    SuperscriptBox["a", "4"], " ", 
                    SuperscriptBox["M", "2"], " ", 
                    SuperscriptBox["r", "2"]}], "-", 
                    RowBox[{
                    SuperscriptBox["a", "4"], " ", "M", " ", 
                    SuperscriptBox["r", "3"]}], "+", 
                    RowBox[{
                    SuperscriptBox["a", "2"], " ", "M", " ", 
                    SuperscriptBox["r", "5"]}], "+", 
                    RowBox[{
                    SuperscriptBox["a", "2"], " ", 
                    SuperscriptBox["r", "6"]}], "+", 
                    SuperscriptBox["r", "8"], "-", 
                    RowBox[{"5", " ", 
                    SuperscriptBox["a", "5"], " ", 
                    SuperscriptBox["M", "3"], " ", "\[Sigma]"}], "-", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["a", "5"], " ", 
                    SuperscriptBox["M", "2"], " ", "r", " ", "\[Sigma]"}], 
                    "-", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["a", "3"], " ", 
                    SuperscriptBox["M", "3"], " ", 
                    SuperscriptBox["r", "2"], " ", "\[Sigma]"}], "-", 
                    RowBox[{"7", " ", 
                    SuperscriptBox["a", "3"], " ", 
                    SuperscriptBox["M", "2"], " ", 
                    SuperscriptBox["r", "3"], " ", "\[Sigma]"}], "-", 
                    RowBox[{"6", " ", "a", " ", 
                    SuperscriptBox["M", "2"], " ", 
                    SuperscriptBox["r", "5"], " ", "\[Sigma]"}]}], ")"}]}], 
                    "-", 
                    RowBox[{"9", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"8", " ", "a", " ", 
                    SuperscriptBox["M", "2"], " ", 
                    SuperscriptBox["r", "2"]}], "-", 
                    RowBox[{"2", " ", "a", " ", "M", " ", 
                    SuperscriptBox["r", "3"]}], "+", 
                    RowBox[{"20", " ", 
                    SuperscriptBox["a", "2"], " ", 
                    SuperscriptBox["M", "3"], " ", "\[Sigma]"}], "-", 
                    RowBox[{"6", " ", 
                    SuperscriptBox["a", "2"], " ", 
                    SuperscriptBox["M", "2"], " ", "r", " ", "\[Sigma]"}], 
                    "+", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["M", "3"], " ", 
                    SuperscriptBox["r", "2"], " ", "\[Sigma]"}], "-", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["M", "2"], " ", 
                    SuperscriptBox["r", "3"], " ", "\[Sigma]"}]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "12"}], " ", 
                    SuperscriptBox["a", "2"], " ", 
                    SuperscriptBox["M", "2"], " ", 
                    SuperscriptBox["r", "2"]}], "+", 
                    RowBox[{"M", " ", 
                    SuperscriptBox["r", "5"]}], "-", 
                    SuperscriptBox["r", "6"], "-", 
                    RowBox[{"30", " ", 
                    SuperscriptBox["a", "3"], " ", 
                    SuperscriptBox["M", "3"], " ", "\[Sigma]"}], "-", 
                    RowBox[{"9", " ", "a", " ", 
                    SuperscriptBox["M", "3"], " ", 
                    SuperscriptBox["r", "2"], " ", "\[Sigma]"}], "-", 
                    RowBox[{"3", " ", "a", " ", 
                    SuperscriptBox["M", "2"], " ", 
                    SuperscriptBox["r", "3"], " ", "\[Sigma]"}]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"8", " ", 
                    SuperscriptBox["a", "3"], " ", 
                    SuperscriptBox["M", "2"], " ", 
                    SuperscriptBox["r", "2"]}], "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["a", "3"], " ", "M", " ", 
                    SuperscriptBox["r", "3"]}], "-", 
                    RowBox[{"2", " ", "a", " ", "M", " ", 
                    SuperscriptBox["r", "5"]}], "+", 
                    RowBox[{"20", " ", 
                    SuperscriptBox["a", "4"], " ", 
                    SuperscriptBox["M", "3"], " ", "\[Sigma]"}], "+", 
                    RowBox[{"6", " ", 
                    SuperscriptBox["a", "4"], " ", 
                    SuperscriptBox["M", "2"], " ", "r", " ", "\[Sigma]"}], 
                    "+", 
                    RowBox[{"9", " ", 
                    SuperscriptBox["a", "2"], " ", 
                    SuperscriptBox["M", "3"], " ", 
                    SuperscriptBox["r", "2"], " ", "\[Sigma]"}], "+", 
                    RowBox[{"12", " ", 
                    SuperscriptBox["a", "2"], " ", 
                    SuperscriptBox["M", "2"], " ", 
                    SuperscriptBox["r", "3"], " ", "\[Sigma]"}], "+", 
                    RowBox[{"6", " ", 
                    SuperscriptBox["M", "2"], " ", 
                    SuperscriptBox["r", "5"], " ", "\[Sigma]"}], "-", 
                    RowBox[{"M", " ", 
                    SuperscriptBox["r", "6"], " ", "\[Sigma]"}]}], ")"}]}], 
                    "+", 
                    RowBox[{"27", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "2"}], " ", 
                    SuperscriptBox["M", "2"], " ", 
                    SuperscriptBox["r", "2"]}], "+", 
                    RowBox[{"M", " ", 
                    SuperscriptBox["r", "3"]}], "-", 
                    RowBox[{"5", " ", "a", " ", 
                    SuperscriptBox["M", "3"], " ", "\[Sigma]"}], "+", 
                    RowBox[{"3", " ", "a", " ", 
                    SuperscriptBox["M", "2"], " ", "r", " ", "\[Sigma]"}]}], 
                    ")"}], " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"8", " ", 
                    SuperscriptBox["a", "3"], " ", 
                    SuperscriptBox["M", "2"], " ", 
                    SuperscriptBox["r", "2"]}], "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["a", "3"], " ", "M", " ", 
                    SuperscriptBox["r", "3"]}], "-", 
                    RowBox[{"2", " ", "a", " ", "M", " ", 
                    SuperscriptBox["r", "5"]}], "+", 
                    RowBox[{"20", " ", 
                    SuperscriptBox["a", "4"], " ", 
                    SuperscriptBox["M", "3"], " ", "\[Sigma]"}], "+", 
                    RowBox[{"6", " ", 
                    SuperscriptBox["a", "4"], " ", 
                    SuperscriptBox["M", "2"], " ", "r", " ", "\[Sigma]"}], 
                    "+", 
                    RowBox[{"9", " ", 
                    SuperscriptBox["a", "2"], " ", 
                    SuperscriptBox["M", "3"], " ", 
                    SuperscriptBox["r", "2"], " ", "\[Sigma]"}], "+", 
                    RowBox[{"12", " ", 
                    SuperscriptBox["a", "2"], " ", 
                    SuperscriptBox["M", "2"], " ", 
                    SuperscriptBox["r", "3"], " ", "\[Sigma]"}], "+", 
                    RowBox[{"6", " ", 
                    SuperscriptBox["M", "2"], " ", 
                    SuperscriptBox["r", "5"], " ", "\[Sigma]"}], "-", 
                    RowBox[{"M", " ", 
                    SuperscriptBox["r", "6"], " ", "\[Sigma]"}]}], ")"}], 
                    "2"]}]}], ")"}], "2"]}], ")"}]}]}], ")"}], 
             RowBox[{"1", "/", "3"}]]}], ")"}]}], "+", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "12"}], " ", 
                  SuperscriptBox["a", "2"], " ", 
                  SuperscriptBox["M", "2"], " ", 
                  SuperscriptBox["r", "2"]}], "+", 
                 RowBox[{"M", " ", 
                  SuperscriptBox["r", "5"]}], "-", 
                 SuperscriptBox["r", "6"], "-", 
                 RowBox[{"30", " ", 
                  SuperscriptBox["a", "3"], " ", 
                  SuperscriptBox["M", "3"], " ", "\[Sigma]"}], "-", 
                 RowBox[{"9", " ", "a", " ", 
                  SuperscriptBox["M", "3"], " ", 
                  SuperscriptBox["r", "2"], " ", "\[Sigma]"}], "-", 
                 RowBox[{"3", " ", "a", " ", 
                  SuperscriptBox["M", "2"], " ", 
                  SuperscriptBox["r", "3"], " ", "\[Sigma]"}]}], ")"}], 
               "3"]}], "+", 
             RowBox[{"27", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"8", " ", "a", " ", 
                  SuperscriptBox["M", "2"], " ", 
                  SuperscriptBox["r", "2"]}], "-", 
                 RowBox[{"2", " ", "a", " ", "M", " ", 
                  SuperscriptBox["r", "3"]}], "+", 
                 RowBox[{"20", " ", 
                  SuperscriptBox["a", "2"], " ", 
                  SuperscriptBox["M", "3"], " ", "\[Sigma]"}], "-", 
                 RowBox[{"6", " ", 
                  SuperscriptBox["a", "2"], " ", 
                  SuperscriptBox["M", "2"], " ", "r", " ", "\[Sigma]"}], "+", 
                 RowBox[{"3", " ", 
                  SuperscriptBox["M", "3"], " ", 
                  SuperscriptBox["r", "2"], " ", "\[Sigma]"}], "-", 
                 RowBox[{"2", " ", 
                  SuperscriptBox["M", "2"], " ", 
                  SuperscriptBox["r", "3"], " ", "\[Sigma]"}]}], ")"}], "2"], 
              " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "2"}], " ", 
                 SuperscriptBox["a", "4"], " ", 
                 SuperscriptBox["M", "2"], " ", 
                 SuperscriptBox["r", "2"]}], "-", 
                RowBox[{
                 SuperscriptBox["a", "4"], " ", "M", " ", 
                 SuperscriptBox["r", "3"]}], "+", 
                RowBox[{
                 SuperscriptBox["a", "2"], " ", "M", " ", 
                 SuperscriptBox["r", "5"]}], "+", 
                RowBox[{
                 SuperscriptBox["a", "2"], " ", 
                 SuperscriptBox["r", "6"]}], "+", 
                SuperscriptBox["r", "8"], "-", 
                RowBox[{"5", " ", 
                 SuperscriptBox["a", "5"], " ", 
                 SuperscriptBox["M", "3"], " ", "\[Sigma]"}], "-", 
                RowBox[{"3", " ", 
                 SuperscriptBox["a", "5"], " ", 
                 SuperscriptBox["M", "2"], " ", "r", " ", "\[Sigma]"}], "-", 
                RowBox[{"3", " ", 
                 SuperscriptBox["a", "3"], " ", 
                 SuperscriptBox["M", "3"], " ", 
                 SuperscriptBox["r", "2"], " ", "\[Sigma]"}], "-", 
                RowBox[{"7", " ", 
                 SuperscriptBox["a", "3"], " ", 
                 SuperscriptBox["M", "2"], " ", 
                 SuperscriptBox["r", "3"], " ", "\[Sigma]"}], "-", 
                RowBox[{"6", " ", "a", " ", 
                 SuperscriptBox["M", "2"], " ", 
                 SuperscriptBox["r", "5"], " ", "\[Sigma]"}]}], ")"}]}], "-", 
             RowBox[{"72", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "2"}], " ", 
                 SuperscriptBox["M", "2"], " ", 
                 SuperscriptBox["r", "2"]}], "+", 
                RowBox[{"M", " ", 
                 SuperscriptBox["r", "3"]}], "-", 
                RowBox[{"5", " ", "a", " ", 
                 SuperscriptBox["M", "3"], " ", "\[Sigma]"}], "+", 
                RowBox[{"3", " ", "a", " ", 
                 SuperscriptBox["M", "2"], " ", "r", " ", "\[Sigma]"}]}], 
               ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "12"}], " ", 
                 SuperscriptBox["a", "2"], " ", 
                 SuperscriptBox["M", "2"], " ", 
                 SuperscriptBox["r", "2"]}], "+", 
                RowBox[{"M", " ", 
                 SuperscriptBox["r", "5"]}], "-", 
                SuperscriptBox["r", "6"], "-", 
                RowBox[{"30", " ", 
                 SuperscriptBox["a", "3"], " ", 
                 SuperscriptBox["M", "3"], " ", "\[Sigma]"}], "-", 
                RowBox[{"9", " ", "a", " ", 
                 SuperscriptBox["M", "3"], " ", 
                 SuperscriptBox["r", "2"], " ", "\[Sigma]"}], "-", 
                RowBox[{"3", " ", "a", " ", 
                 SuperscriptBox["M", "2"], " ", 
                 SuperscriptBox["r", "3"], " ", "\[Sigma]"}]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "2"}], " ", 
                 SuperscriptBox["a", "4"], " ", 
                 SuperscriptBox["M", "2"], " ", 
                 SuperscriptBox["r", "2"]}], "-", 
                RowBox[{
                 SuperscriptBox["a", "4"], " ", "M", " ", 
                 SuperscriptBox["r", "3"]}], "+", 
                RowBox[{
                 SuperscriptBox["a", "2"], " ", "M", " ", 
                 SuperscriptBox["r", "5"]}], "+", 
                RowBox[{
                 SuperscriptBox["a", "2"], " ", 
                 SuperscriptBox["r", "6"]}], "+", 
                SuperscriptBox["r", "8"], "-", 
                RowBox[{"5", " ", 
                 SuperscriptBox["a", "5"], " ", 
                 SuperscriptBox["M", "3"], " ", "\[Sigma]"}], "-", 
                RowBox[{"3", " ", 
                 SuperscriptBox["a", "5"], " ", 
                 SuperscriptBox["M", "2"], " ", "r", " ", "\[Sigma]"}], "-", 
                RowBox[{"3", " ", 
                 SuperscriptBox["a", "3"], " ", 
                 SuperscriptBox["M", "3"], " ", 
                 SuperscriptBox["r", "2"], " ", "\[Sigma]"}], "-", 
                RowBox[{"7", " ", 
                 SuperscriptBox["a", "3"], " ", 
                 SuperscriptBox["M", "2"], " ", 
                 SuperscriptBox["r", "3"], " ", "\[Sigma]"}], "-", 
                RowBox[{"6", " ", "a", " ", 
                 SuperscriptBox["M", "2"], " ", 
                 SuperscriptBox["r", "5"], " ", "\[Sigma]"}]}], ")"}]}], "-", 
             RowBox[{"9", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"8", " ", "a", " ", 
                 SuperscriptBox["M", "2"], " ", 
                 SuperscriptBox["r", "2"]}], "-", 
                RowBox[{"2", " ", "a", " ", "M", " ", 
                 SuperscriptBox["r", "3"]}], "+", 
                RowBox[{"20", " ", 
                 SuperscriptBox["a", "2"], " ", 
                 SuperscriptBox["M", "3"], " ", "\[Sigma]"}], "-", 
                RowBox[{"6", " ", 
                 SuperscriptBox["a", "2"], " ", 
                 SuperscriptBox["M", "2"], " ", "r", " ", "\[Sigma]"}], "+", 
                RowBox[{"3", " ", 
                 SuperscriptBox["M", "3"], " ", 
                 SuperscriptBox["r", "2"], " ", "\[Sigma]"}], "-", 
                RowBox[{"2", " ", 
                 SuperscriptBox["M", "2"], " ", 
                 SuperscriptBox["r", "3"], " ", "\[Sigma]"}]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "12"}], " ", 
                 SuperscriptBox["a", "2"], " ", 
                 SuperscriptBox["M", "2"], " ", 
                 SuperscriptBox["r", "2"]}], "+", 
                RowBox[{"M", " ", 
                 SuperscriptBox["r", "5"]}], "-", 
                SuperscriptBox["r", "6"], "-", 
                RowBox[{"30", " ", 
                 SuperscriptBox["a", "3"], " ", 
                 SuperscriptBox["M", "3"], " ", "\[Sigma]"}], "-", 
                RowBox[{"9", " ", "a", " ", 
                 SuperscriptBox["M", "3"], " ", 
                 SuperscriptBox["r", "2"], " ", "\[Sigma]"}], "-", 
                RowBox[{"3", " ", "a", " ", 
                 SuperscriptBox["M", "2"], " ", 
                 SuperscriptBox["r", "3"], " ", "\[Sigma]"}]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"8", " ", 
                 SuperscriptBox["a", "3"], " ", 
                 SuperscriptBox["M", "2"], " ", 
                 SuperscriptBox["r", "2"]}], "+", 
                RowBox[{"2", " ", 
                 SuperscriptBox["a", "3"], " ", "M", " ", 
                 SuperscriptBox["r", "3"]}], "-", 
                RowBox[{"2", " ", "a", " ", "M", " ", 
                 SuperscriptBox["r", "5"]}], "+", 
                RowBox[{"20", " ", 
                 SuperscriptBox["a", "4"], " ", 
                 SuperscriptBox["M", "3"], " ", "\[Sigma]"}], "+", 
                RowBox[{"6", " ", 
                 SuperscriptBox["a", "4"], " ", 
                 SuperscriptBox["M", "2"], " ", "r", " ", "\[Sigma]"}], "+", 
                RowBox[{"9", " ", 
                 SuperscriptBox["a", "2"], " ", 
                 SuperscriptBox["M", "3"], " ", 
                 SuperscriptBox["r", "2"], " ", "\[Sigma]"}], "+", 
                RowBox[{"12", " ", 
                 SuperscriptBox["a", "2"], " ", 
                 SuperscriptBox["M", "2"], " ", 
                 SuperscriptBox["r", "3"], " ", "\[Sigma]"}], "+", 
                RowBox[{"6", " ", 
                 SuperscriptBox["M", "2"], " ", 
                 SuperscriptBox["r", "5"], " ", "\[Sigma]"}], "-", 
                RowBox[{"M", " ", 
                 SuperscriptBox["r", "6"], " ", "\[Sigma]"}]}], ")"}]}], "+", 
             RowBox[{"27", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "2"}], " ", 
                 SuperscriptBox["M", "2"], " ", 
                 SuperscriptBox["r", "2"]}], "+", 
                RowBox[{"M", " ", 
                 SuperscriptBox["r", "3"]}], "-", 
                RowBox[{"5", " ", "a", " ", 
                 SuperscriptBox["M", "3"], " ", "\[Sigma]"}], "+", 
                RowBox[{"3", " ", "a", " ", 
                 SuperscriptBox["M", "2"], " ", "r", " ", "\[Sigma]"}]}], 
               ")"}], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"8", " ", 
                  SuperscriptBox["a", "3"], " ", 
                  SuperscriptBox["M", "2"], " ", 
                  SuperscriptBox["r", "2"]}], "+", 
                 RowBox[{"2", " ", 
                  SuperscriptBox["a", "3"], " ", "M", " ", 
                  SuperscriptBox["r", "3"]}], "-", 
                 RowBox[{"2", " ", "a", " ", "M", " ", 
                  SuperscriptBox["r", "5"]}], "+", 
                 RowBox[{"20", " ", 
                  SuperscriptBox["a", "4"], " ", 
                  SuperscriptBox["M", "3"], " ", "\[Sigma]"}], "+", 
                 RowBox[{"6", " ", 
                  SuperscriptBox["a", "4"], " ", 
                  SuperscriptBox["M", "2"], " ", "r", " ", "\[Sigma]"}], "+", 
                 RowBox[{"9", " ", 
                  SuperscriptBox["a", "2"], " ", 
                  SuperscriptBox["M", "3"], " ", 
                  SuperscriptBox["r", "2"], " ", "\[Sigma]"}], "+", 
                 RowBox[{"12", " ", 
                  SuperscriptBox["a", "2"], " ", 
                  SuperscriptBox["M", "2"], " ", 
                  SuperscriptBox["r", "3"], " ", "\[Sigma]"}], "+", 
                 RowBox[{"6", " ", 
                  SuperscriptBox["M", "2"], " ", 
                  SuperscriptBox["r", "5"], " ", "\[Sigma]"}], "-", 
                 RowBox[{"M", " ", 
                  SuperscriptBox["r", "6"], " ", "\[Sigma]"}]}], ")"}], 
               "2"]}], "+", 
             RowBox[{"\[Sqrt]", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "4"}], " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"12", " ", 
                    SuperscriptBox["a", "2"], " ", "M", " ", 
                    SuperscriptBox["r", "9"]}], "-", 
                    RowBox[{"23", " ", 
                    SuperscriptBox["M", "2"], " ", 
                    SuperscriptBox["r", "10"]}], "+", 
                    RowBox[{"10", " ", "M", " ", 
                    SuperscriptBox["r", "11"]}], "+", 
                    SuperscriptBox["r", "12"], "+", 
                    RowBox[{"36", " ", 
                    SuperscriptBox["a", "3"], " ", 
                    SuperscriptBox["M", "2"], " ", 
                    SuperscriptBox["r", "7"], " ", "\[Sigma]"}], "-", 
                    RowBox[{"72", " ", "a", " ", 
                    SuperscriptBox["M", "3"], " ", 
                    SuperscriptBox["r", "8"], " ", "\[Sigma]"}], "+", 
                    RowBox[{"36", " ", "a", " ", 
                    SuperscriptBox["M", "2"], " ", 
                    SuperscriptBox["r", "9"], " ", "\[Sigma]"}], "+", 
                    RowBox[{"33", " ", 
                    SuperscriptBox["a", "2"], " ", 
                    SuperscriptBox["M", "4"], " ", 
                    SuperscriptBox["r", "6"], " ", 
                    SuperscriptBox["\[Sigma]", "2"]}], "-", 
                    RowBox[{"18", " ", 
                    SuperscriptBox["a", "2"], " ", 
                    SuperscriptBox["M", "3"], " ", 
                    SuperscriptBox["r", "7"], " ", 
                    SuperscriptBox["\[Sigma]", "2"]}], "-", 
                    RowBox[{"54", " ", 
                    SuperscriptBox["M", "5"], " ", 
                    SuperscriptBox["r", "7"], " ", 
                    SuperscriptBox["\[Sigma]", "2"]}], "+", 
                    RowBox[{"45", " ", 
                    SuperscriptBox["M", "4"], " ", 
                    SuperscriptBox["r", "8"], " ", 
                    SuperscriptBox["\[Sigma]", "2"]}], "-", 
                    RowBox[{"6", " ", 
                    SuperscriptBox["M", "3"], " ", 
                    SuperscriptBox["r", "9"], " ", 
                    SuperscriptBox["\[Sigma]", "2"]}]}], ")"}], "3"]}], "+", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"2", " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "12"}], " ", 
                    SuperscriptBox["a", "2"], " ", 
                    SuperscriptBox["M", "2"], " ", 
                    SuperscriptBox["r", "2"]}], "+", 
                    RowBox[{"M", " ", 
                    SuperscriptBox["r", "5"]}], "-", 
                    SuperscriptBox["r", "6"], "-", 
                    RowBox[{"30", " ", 
                    SuperscriptBox["a", "3"], " ", 
                    SuperscriptBox["M", "3"], " ", "\[Sigma]"}], "-", 
                    RowBox[{"9", " ", "a", " ", 
                    SuperscriptBox["M", "3"], " ", 
                    SuperscriptBox["r", "2"], " ", "\[Sigma]"}], "-", 
                    RowBox[{"3", " ", "a", " ", 
                    SuperscriptBox["M", "2"], " ", 
                    SuperscriptBox["r", "3"], " ", "\[Sigma]"}]}], ")"}], 
                    "3"]}], "+", 
                   RowBox[{"27", " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"8", " ", "a", " ", 
                    SuperscriptBox["M", "2"], " ", 
                    SuperscriptBox["r", "2"]}], "-", 
                    RowBox[{"2", " ", "a", " ", "M", " ", 
                    SuperscriptBox["r", "3"]}], "+", 
                    RowBox[{"20", " ", 
                    SuperscriptBox["a", "2"], " ", 
                    SuperscriptBox["M", "3"], " ", "\[Sigma]"}], "-", 
                    RowBox[{"6", " ", 
                    SuperscriptBox["a", "2"], " ", 
                    SuperscriptBox["M", "2"], " ", "r", " ", "\[Sigma]"}], 
                    "+", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["M", "3"], " ", 
                    SuperscriptBox["r", "2"], " ", "\[Sigma]"}], "-", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["M", "2"], " ", 
                    SuperscriptBox["r", "3"], " ", "\[Sigma]"}]}], ")"}], 
                    "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "2"}], " ", 
                    SuperscriptBox["a", "4"], " ", 
                    SuperscriptBox["M", "2"], " ", 
                    SuperscriptBox["r", "2"]}], "-", 
                    RowBox[{
                    SuperscriptBox["a", "4"], " ", "M", " ", 
                    SuperscriptBox["r", "3"]}], "+", 
                    RowBox[{
                    SuperscriptBox["a", "2"], " ", "M", " ", 
                    SuperscriptBox["r", "5"]}], "+", 
                    RowBox[{
                    SuperscriptBox["a", "2"], " ", 
                    SuperscriptBox["r", "6"]}], "+", 
                    SuperscriptBox["r", "8"], "-", 
                    RowBox[{"5", " ", 
                    SuperscriptBox["a", "5"], " ", 
                    SuperscriptBox["M", "3"], " ", "\[Sigma]"}], "-", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["a", "5"], " ", 
                    SuperscriptBox["M", "2"], " ", "r", " ", "\[Sigma]"}], 
                    "-", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["a", "3"], " ", 
                    SuperscriptBox["M", "3"], " ", 
                    SuperscriptBox["r", "2"], " ", "\[Sigma]"}], "-", 
                    RowBox[{"7", " ", 
                    SuperscriptBox["a", "3"], " ", 
                    SuperscriptBox["M", "2"], " ", 
                    SuperscriptBox["r", "3"], " ", "\[Sigma]"}], "-", 
                    RowBox[{"6", " ", "a", " ", 
                    SuperscriptBox["M", "2"], " ", 
                    SuperscriptBox["r", "5"], " ", "\[Sigma]"}]}], ")"}]}], 
                   "-", 
                   RowBox[{"72", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "2"}], " ", 
                    SuperscriptBox["M", "2"], " ", 
                    SuperscriptBox["r", "2"]}], "+", 
                    RowBox[{"M", " ", 
                    SuperscriptBox["r", "3"]}], "-", 
                    RowBox[{"5", " ", "a", " ", 
                    SuperscriptBox["M", "3"], " ", "\[Sigma]"}], "+", 
                    RowBox[{"3", " ", "a", " ", 
                    SuperscriptBox["M", "2"], " ", "r", " ", "\[Sigma]"}]}], 
                    ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "12"}], " ", 
                    SuperscriptBox["a", "2"], " ", 
                    SuperscriptBox["M", "2"], " ", 
                    SuperscriptBox["r", "2"]}], "+", 
                    RowBox[{"M", " ", 
                    SuperscriptBox["r", "5"]}], "-", 
                    SuperscriptBox["r", "6"], "-", 
                    RowBox[{"30", " ", 
                    SuperscriptBox["a", "3"], " ", 
                    SuperscriptBox["M", "3"], " ", "\[Sigma]"}], "-", 
                    RowBox[{"9", " ", "a", " ", 
                    SuperscriptBox["M", "3"], " ", 
                    SuperscriptBox["r", "2"], " ", "\[Sigma]"}], "-", 
                    RowBox[{"3", " ", "a", " ", 
                    SuperscriptBox["M", "2"], " ", 
                    SuperscriptBox["r", "3"], " ", "\[Sigma]"}]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "2"}], " ", 
                    SuperscriptBox["a", "4"], " ", 
                    SuperscriptBox["M", "2"], " ", 
                    SuperscriptBox["r", "2"]}], "-", 
                    RowBox[{
                    SuperscriptBox["a", "4"], " ", "M", " ", 
                    SuperscriptBox["r", "3"]}], "+", 
                    RowBox[{
                    SuperscriptBox["a", "2"], " ", "M", " ", 
                    SuperscriptBox["r", "5"]}], "+", 
                    RowBox[{
                    SuperscriptBox["a", "2"], " ", 
                    SuperscriptBox["r", "6"]}], "+", 
                    SuperscriptBox["r", "8"], "-", 
                    RowBox[{"5", " ", 
                    SuperscriptBox["a", "5"], " ", 
                    SuperscriptBox["M", "3"], " ", "\[Sigma]"}], "-", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["a", "5"], " ", 
                    SuperscriptBox["M", "2"], " ", "r", " ", "\[Sigma]"}], 
                    "-", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["a", "3"], " ", 
                    SuperscriptBox["M", "3"], " ", 
                    SuperscriptBox["r", "2"], " ", "\[Sigma]"}], "-", 
                    RowBox[{"7", " ", 
                    SuperscriptBox["a", "3"], " ", 
                    SuperscriptBox["M", "2"], " ", 
                    SuperscriptBox["r", "3"], " ", "\[Sigma]"}], "-", 
                    RowBox[{"6", " ", "a", " ", 
                    SuperscriptBox["M", "2"], " ", 
                    SuperscriptBox["r", "5"], " ", "\[Sigma]"}]}], ")"}]}], 
                   "-", 
                   RowBox[{"9", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"8", " ", "a", " ", 
                    SuperscriptBox["M", "2"], " ", 
                    SuperscriptBox["r", "2"]}], "-", 
                    RowBox[{"2", " ", "a", " ", "M", " ", 
                    SuperscriptBox["r", "3"]}], "+", 
                    RowBox[{"20", " ", 
                    SuperscriptBox["a", "2"], " ", 
                    SuperscriptBox["M", "3"], " ", "\[Sigma]"}], "-", 
                    RowBox[{"6", " ", 
                    SuperscriptBox["a", "2"], " ", 
                    SuperscriptBox["M", "2"], " ", "r", " ", "\[Sigma]"}], 
                    "+", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["M", "3"], " ", 
                    SuperscriptBox["r", "2"], " ", "\[Sigma]"}], "-", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["M", "2"], " ", 
                    SuperscriptBox["r", "3"], " ", "\[Sigma]"}]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "12"}], " ", 
                    SuperscriptBox["a", "2"], " ", 
                    SuperscriptBox["M", "2"], " ", 
                    SuperscriptBox["r", "2"]}], "+", 
                    RowBox[{"M", " ", 
                    SuperscriptBox["r", "5"]}], "-", 
                    SuperscriptBox["r", "6"], "-", 
                    RowBox[{"30", " ", 
                    SuperscriptBox["a", "3"], " ", 
                    SuperscriptBox["M", "3"], " ", "\[Sigma]"}], "-", 
                    RowBox[{"9", " ", "a", " ", 
                    SuperscriptBox["M", "3"], " ", 
                    SuperscriptBox["r", "2"], " ", "\[Sigma]"}], "-", 
                    RowBox[{"3", " ", "a", " ", 
                    SuperscriptBox["M", "2"], " ", 
                    SuperscriptBox["r", "3"], " ", "\[Sigma]"}]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"8", " ", 
                    SuperscriptBox["a", "3"], " ", 
                    SuperscriptBox["M", "2"], " ", 
                    SuperscriptBox["r", "2"]}], "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["a", "3"], " ", "M", " ", 
                    SuperscriptBox["r", "3"]}], "-", 
                    RowBox[{"2", " ", "a", " ", "M", " ", 
                    SuperscriptBox["r", "5"]}], "+", 
                    RowBox[{"20", " ", 
                    SuperscriptBox["a", "4"], " ", 
                    SuperscriptBox["M", "3"], " ", "\[Sigma]"}], "+", 
                    RowBox[{"6", " ", 
                    SuperscriptBox["a", "4"], " ", 
                    SuperscriptBox["M", "2"], " ", "r", " ", "\[Sigma]"}], 
                    "+", 
                    RowBox[{"9", " ", 
                    SuperscriptBox["a", "2"], " ", 
                    SuperscriptBox["M", "3"], " ", 
                    SuperscriptBox["r", "2"], " ", "\[Sigma]"}], "+", 
                    RowBox[{"12", " ", 
                    SuperscriptBox["a", "2"], " ", 
                    SuperscriptBox["M", "2"], " ", 
                    SuperscriptBox["r", "3"], " ", "\[Sigma]"}], "+", 
                    RowBox[{"6", " ", 
                    SuperscriptBox["M", "2"], " ", 
                    SuperscriptBox["r", "5"], " ", "\[Sigma]"}], "-", 
                    RowBox[{"M", " ", 
                    SuperscriptBox["r", "6"], " ", "\[Sigma]"}]}], ")"}]}], 
                   "+", 
                   RowBox[{"27", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "2"}], " ", 
                    SuperscriptBox["M", "2"], " ", 
                    SuperscriptBox["r", "2"]}], "+", 
                    RowBox[{"M", " ", 
                    SuperscriptBox["r", "3"]}], "-", 
                    RowBox[{"5", " ", "a", " ", 
                    SuperscriptBox["M", "3"], " ", "\[Sigma]"}], "+", 
                    RowBox[{"3", " ", "a", " ", 
                    SuperscriptBox["M", "2"], " ", "r", " ", "\[Sigma]"}]}], 
                    ")"}], " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"8", " ", 
                    SuperscriptBox["a", "3"], " ", 
                    SuperscriptBox["M", "2"], " ", 
                    SuperscriptBox["r", "2"]}], "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["a", "3"], " ", "M", " ", 
                    SuperscriptBox["r", "3"]}], "-", 
                    RowBox[{"2", " ", "a", " ", "M", " ", 
                    SuperscriptBox["r", "5"]}], "+", 
                    RowBox[{"20", " ", 
                    SuperscriptBox["a", "4"], " ", 
                    SuperscriptBox["M", "3"], " ", "\[Sigma]"}], "+", 
                    RowBox[{"6", " ", 
                    SuperscriptBox["a", "4"], " ", 
                    SuperscriptBox["M", "2"], " ", "r", " ", "\[Sigma]"}], 
                    "+", 
                    RowBox[{"9", " ", 
                    SuperscriptBox["a", "2"], " ", 
                    SuperscriptBox["M", "3"], " ", 
                    SuperscriptBox["r", "2"], " ", "\[Sigma]"}], "+", 
                    RowBox[{"12", " ", 
                    SuperscriptBox["a", "2"], " ", 
                    SuperscriptBox["M", "2"], " ", 
                    SuperscriptBox["r", "3"], " ", "\[Sigma]"}], "+", 
                    RowBox[{"6", " ", 
                    SuperscriptBox["M", "2"], " ", 
                    SuperscriptBox["r", "5"], " ", "\[Sigma]"}], "-", 
                    RowBox[{"M", " ", 
                    SuperscriptBox["r", "6"], " ", "\[Sigma]"}]}], ")"}], 
                    "2"]}]}], ")"}], "2"]}], ")"}]}]}], ")"}], 
           RowBox[{"1", "/", "3"}]], "/", 
          RowBox[{"(", 
           RowBox[{"3", " ", 
            SuperscriptBox["2", 
             RowBox[{"1", "/", "3"}]], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "2"}], " ", 
               SuperscriptBox["a", "4"], " ", 
               SuperscriptBox["M", "2"], " ", 
               SuperscriptBox["r", "2"]}], "-", 
              RowBox[{
               SuperscriptBox["a", "4"], " ", "M", " ", 
               SuperscriptBox["r", "3"]}], "+", 
              RowBox[{
               SuperscriptBox["a", "2"], " ", "M", " ", 
               SuperscriptBox["r", "5"]}], "+", 
              RowBox[{
               SuperscriptBox["a", "2"], " ", 
               SuperscriptBox["r", "6"]}], "+", 
              SuperscriptBox["r", "8"], "-", 
              RowBox[{"5", " ", 
               SuperscriptBox["a", "5"], " ", 
               SuperscriptBox["M", "3"], " ", "\[Sigma]"}], "-", 
              RowBox[{"3", " ", 
               SuperscriptBox["a", "5"], " ", 
               SuperscriptBox["M", "2"], " ", "r", " ", "\[Sigma]"}], "-", 
              RowBox[{"3", " ", 
               SuperscriptBox["a", "3"], " ", 
               SuperscriptBox["M", "3"], " ", 
               SuperscriptBox["r", "2"], " ", "\[Sigma]"}], "-", 
              RowBox[{"7", " ", 
               SuperscriptBox["a", "3"], " ", 
               SuperscriptBox["M", "2"], " ", 
               SuperscriptBox["r", "3"], " ", "\[Sigma]"}], "-", 
              RowBox[{"6", " ", "a", " ", 
               SuperscriptBox["M", "2"], " ", 
               SuperscriptBox["r", "5"], " ", "\[Sigma]"}]}], ")"}]}], 
           ")"}]}]}], ")"}]}]}], "+", 
     RowBox[{
      FractionBox["1", "2"], " ", 
      RowBox[{"\[Sqrt]", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox[
           RowBox[{
            RowBox[{
             RowBox[{"-", "12"}], " ", 
             SuperscriptBox["a", "2"], " ", 
             SuperscriptBox["M", "2"], " ", 
             SuperscriptBox["r", "2"]}], "+", 
            RowBox[{"M", " ", 
             SuperscriptBox["r", "5"]}], "-", 
            SuperscriptBox["r", "6"], "-", 
            RowBox[{"30", " ", 
             SuperscriptBox["a", "3"], " ", 
             SuperscriptBox["M", "3"], " ", "\[Sigma]"}], "-", 
            RowBox[{"9", " ", "a", " ", 
             SuperscriptBox["M", "3"], " ", 
             SuperscriptBox["r", "2"], " ", "\[Sigma]"}], "-", 
            RowBox[{"3", " ", "a", " ", 
             SuperscriptBox["M", "2"], " ", 
             SuperscriptBox["r", "3"], " ", "\[Sigma]"}]}], 
           RowBox[{"3", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "2"}], " ", 
               SuperscriptBox["a", "4"], " ", 
               SuperscriptBox["M", "2"], " ", 
               SuperscriptBox["r", "2"]}], "-", 
              RowBox[{
               SuperscriptBox["a", "4"], " ", "M", " ", 
               SuperscriptBox["r", "3"]}], "+", 
              RowBox[{
               SuperscriptBox["a", "2"], " ", "M", " ", 
               SuperscriptBox["r", "5"]}], "+", 
              RowBox[{
               SuperscriptBox["a", "2"], " ", 
               SuperscriptBox["r", "6"]}], "+", 
              SuperscriptBox["r", "8"], "-", 
              RowBox[{"5", " ", 
               SuperscriptBox["a", "5"], " ", 
               SuperscriptBox["M", "3"], " ", "\[Sigma]"}], "-", 
              RowBox[{"3", " ", 
               SuperscriptBox["a", "5"], " ", 
               SuperscriptBox["M", "2"], " ", "r", " ", "\[Sigma]"}], "-", 
              RowBox[{"3", " ", 
               SuperscriptBox["a", "3"], " ", 
               SuperscriptBox["M", "3"], " ", 
               SuperscriptBox["r", "2"], " ", "\[Sigma]"}], "-", 
              RowBox[{"7", " ", 
               SuperscriptBox["a", "3"], " ", 
               SuperscriptBox["M", "2"], " ", 
               SuperscriptBox["r", "3"], " ", "\[Sigma]"}], "-", 
              RowBox[{"6", " ", "a", " ", 
               SuperscriptBox["M", "2"], " ", 
               SuperscriptBox["r", "5"], " ", "\[Sigma]"}]}], ")"}]}]]}], "-", 
         FractionBox[
          RowBox[{
           RowBox[{"12", " ", 
            SuperscriptBox["a", "2"], " ", 
            SuperscriptBox["M", "2"], " ", 
            SuperscriptBox["r", "2"]}], "-", 
           RowBox[{"M", " ", 
            SuperscriptBox["r", "5"]}], "+", 
           SuperscriptBox["r", "6"], "+", 
           RowBox[{"30", " ", 
            SuperscriptBox["a", "3"], " ", 
            SuperscriptBox["M", "3"], " ", "\[Sigma]"}], "+", 
           RowBox[{"9", " ", "a", " ", 
            SuperscriptBox["M", "3"], " ", 
            SuperscriptBox["r", "2"], " ", "\[Sigma]"}], "+", 
           RowBox[{"3", " ", "a", " ", 
            SuperscriptBox["M", "2"], " ", 
            SuperscriptBox["r", "3"], " ", "\[Sigma]"}]}], 
          RowBox[{
           RowBox[{"2", " ", 
            SuperscriptBox["a", "4"], " ", 
            SuperscriptBox["M", "2"], " ", 
            SuperscriptBox["r", "2"]}], "+", 
           RowBox[{
            SuperscriptBox["a", "4"], " ", "M", " ", 
            SuperscriptBox["r", "3"]}], "-", 
           RowBox[{
            SuperscriptBox["a", "2"], " ", "M", " ", 
            SuperscriptBox["r", "5"]}], "-", 
           RowBox[{
            SuperscriptBox["a", "2"], " ", 
            SuperscriptBox["r", "6"]}], "-", 
           SuperscriptBox["r", "8"], "+", 
           RowBox[{"5", " ", 
            SuperscriptBox["a", "5"], " ", 
            SuperscriptBox["M", "3"], " ", "\[Sigma]"}], "+", 
           RowBox[{"3", " ", 
            SuperscriptBox["a", "5"], " ", 
            SuperscriptBox["M", "2"], " ", "r", " ", "\[Sigma]"}], "+", 
           RowBox[{"3", " ", 
            SuperscriptBox["a", "3"], " ", 
            SuperscriptBox["M", "3"], " ", 
            SuperscriptBox["r", "2"], " ", "\[Sigma]"}], "+", 
           RowBox[{"7", " ", 
            SuperscriptBox["a", "3"], " ", 
            SuperscriptBox["M", "2"], " ", 
            SuperscriptBox["r", "3"], " ", "\[Sigma]"}], "+", 
           RowBox[{"6", " ", "a", " ", 
            SuperscriptBox["M", "2"], " ", 
            SuperscriptBox["r", "5"], " ", "\[Sigma]"}]}]], "+", 
         FractionBox[
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "8"}], " ", 
              SuperscriptBox["a", "3"], " ", 
              SuperscriptBox["M", "2"], " ", 
              SuperscriptBox["r", "2"]}], "-", 
             RowBox[{"2", " ", 
              SuperscriptBox["a", "3"], " ", "M", " ", 
              SuperscriptBox["r", "3"]}], "+", 
             RowBox[{"2", " ", "a", " ", "M", " ", 
              SuperscriptBox["r", "5"]}], "-", 
             RowBox[{"20", " ", 
              SuperscriptBox["a", "4"], " ", 
              SuperscriptBox["M", "3"], " ", "\[Sigma]"}], "-", 
             RowBox[{"6", " ", 
              SuperscriptBox["a", "4"], " ", 
              SuperscriptBox["M", "2"], " ", "r", " ", "\[Sigma]"}], "-", 
             RowBox[{"9", " ", 
              SuperscriptBox["a", "2"], " ", 
              SuperscriptBox["M", "3"], " ", 
              SuperscriptBox["r", "2"], " ", "\[Sigma]"}], "-", 
             RowBox[{"12", " ", 
              SuperscriptBox["a", "2"], " ", 
              SuperscriptBox["M", "2"], " ", 
              SuperscriptBox["r", "3"], " ", "\[Sigma]"}], "-", 
             RowBox[{"6", " ", 
              SuperscriptBox["M", "2"], " ", 
              SuperscriptBox["r", "5"], " ", "\[Sigma]"}], "+", 
             RowBox[{"M", " ", 
              SuperscriptBox["r", "6"], " ", "\[Sigma]"}]}], ")"}], "2"], 
          RowBox[{"2", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", 
               SuperscriptBox["a", "4"], " ", 
               SuperscriptBox["M", "2"], " ", 
               SuperscriptBox["r", "2"]}], "+", 
              RowBox[{
               SuperscriptBox["a", "4"], " ", "M", " ", 
               SuperscriptBox["r", "3"]}], "-", 
              RowBox[{
               SuperscriptBox["a", "2"], " ", "M", " ", 
               SuperscriptBox["r", "5"]}], "-", 
              RowBox[{
               SuperscriptBox["a", "2"], " ", 
               SuperscriptBox["r", "6"]}], "-", 
              SuperscriptBox["r", "8"], "+", 
              RowBox[{"5", " ", 
               SuperscriptBox["a", "5"], " ", 
               SuperscriptBox["M", "3"], " ", "\[Sigma]"}], "+", 
              RowBox[{"3", " ", 
               SuperscriptBox["a", "5"], " ", 
               SuperscriptBox["M", "2"], " ", "r", " ", "\[Sigma]"}], "+", 
              RowBox[{"3", " ", 
               SuperscriptBox["a", "3"], " ", 
               SuperscriptBox["M", "3"], " ", 
               SuperscriptBox["r", "2"], " ", "\[Sigma]"}], "+", 
              RowBox[{"7", " ", 
               SuperscriptBox["a", "3"], " ", 
               SuperscriptBox["M", "2"], " ", 
               SuperscriptBox["r", "3"], " ", "\[Sigma]"}], "+", 
              RowBox[{"6", " ", "a", " ", 
               SuperscriptBox["M", "2"], " ", 
               SuperscriptBox["r", "5"], " ", "\[Sigma]"}]}], ")"}], "2"]}]], 
         "-", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["2", 
             RowBox[{"1", "/", "3"}]], " ", 
            SuperscriptBox["r", "6"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"12", " ", 
               SuperscriptBox["a", "2"], " ", "M", " ", 
               SuperscriptBox["r", "3"]}], "-", 
              RowBox[{"23", " ", 
               SuperscriptBox["M", "2"], " ", 
               SuperscriptBox["r", "4"]}], "+", 
              RowBox[{"10", " ", "M", " ", 
               SuperscriptBox["r", "5"]}], "+", 
              SuperscriptBox["r", "6"], "+", 
              RowBox[{"36", " ", 
               SuperscriptBox["a", "3"], " ", 
               SuperscriptBox["M", "2"], " ", "r", " ", "\[Sigma]"}], "-", 
              RowBox[{"72", " ", "a", " ", 
               SuperscriptBox["M", "3"], " ", 
               SuperscriptBox["r", "2"], " ", "\[Sigma]"}], "+", 
              RowBox[{"36", " ", "a", " ", 
               SuperscriptBox["M", "2"], " ", 
               SuperscriptBox["r", "3"], " ", "\[Sigma]"}], "+", 
              RowBox[{"33", " ", 
               SuperscriptBox["a", "2"], " ", 
               SuperscriptBox["M", "4"], " ", 
               SuperscriptBox["\[Sigma]", "2"]}], "-", 
              RowBox[{"18", " ", 
               SuperscriptBox["a", "2"], " ", 
               SuperscriptBox["M", "3"], " ", "r", " ", 
               SuperscriptBox["\[Sigma]", "2"]}], "-", 
              RowBox[{"54", " ", 
               SuperscriptBox["M", "5"], " ", "r", " ", 
               SuperscriptBox["\[Sigma]", "2"]}], "+", 
              RowBox[{"45", " ", 
               SuperscriptBox["M", "4"], " ", 
               SuperscriptBox["r", "2"], " ", 
               SuperscriptBox["\[Sigma]", "2"]}], "-", 
              RowBox[{"6", " ", 
               SuperscriptBox["M", "3"], " ", 
               SuperscriptBox["r", "3"], " ", 
               SuperscriptBox["\[Sigma]", "2"]}]}], ")"}]}], ")"}], "/", 
          RowBox[{"(", 
           RowBox[{"3", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "2"}], " ", 
               SuperscriptBox["a", "4"], " ", 
               SuperscriptBox["M", "2"], " ", 
               SuperscriptBox["r", "2"]}], "-", 
              RowBox[{
               SuperscriptBox["a", "4"], " ", "M", " ", 
               SuperscriptBox["r", "3"]}], "+", 
              RowBox[{
               SuperscriptBox["a", "2"], " ", "M", " ", 
               SuperscriptBox["r", "5"]}], "+", 
              RowBox[{
               SuperscriptBox["a", "2"], " ", 
               SuperscriptBox["r", "6"]}], "+", 
              SuperscriptBox["r", "8"], "-", 
              RowBox[{"5", " ", 
               SuperscriptBox["a", "5"], " ", 
               SuperscriptBox["M", "3"], " ", "\[Sigma]"}], "-", 
              RowBox[{"3", " ", 
               SuperscriptBox["a", "5"], " ", 
               SuperscriptBox["M", "2"], " ", "r", " ", "\[Sigma]"}], "-", 
              RowBox[{"3", " ", 
               SuperscriptBox["a", "3"], " ", 
               SuperscriptBox["M", "3"], " ", 
               SuperscriptBox["r", "2"], " ", "\[Sigma]"}], "-", 
              RowBox[{"7", " ", 
               SuperscriptBox["a", "3"], " ", 
               SuperscriptBox["M", "2"], " ", 
               SuperscriptBox["r", "3"], " ", "\[Sigma]"}], "-", 
              RowBox[{"6", " ", "a", " ", 
               SuperscriptBox["M", "2"], " ", 
               SuperscriptBox["r", "5"], " ", "\[Sigma]"}]}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", "12"}], " ", 
                    SuperscriptBox["a", "2"], " ", 
                    SuperscriptBox["M", "2"], " ", 
                    SuperscriptBox["r", "2"]}], "+", 
                   RowBox[{"M", " ", 
                    SuperscriptBox["r", "5"]}], "-", 
                   SuperscriptBox["r", "6"], "-", 
                   RowBox[{"30", " ", 
                    SuperscriptBox["a", "3"], " ", 
                    SuperscriptBox["M", "3"], " ", "\[Sigma]"}], "-", 
                   RowBox[{"9", " ", "a", " ", 
                    SuperscriptBox["M", "3"], " ", 
                    SuperscriptBox["r", "2"], " ", "\[Sigma]"}], "-", 
                   RowBox[{"3", " ", "a", " ", 
                    SuperscriptBox["M", "2"], " ", 
                    SuperscriptBox["r", "3"], " ", "\[Sigma]"}]}], ")"}], 
                 "3"]}], "+", 
               RowBox[{"27", " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"8", " ", "a", " ", 
                    SuperscriptBox["M", "2"], " ", 
                    SuperscriptBox["r", "2"]}], "-", 
                   RowBox[{"2", " ", "a", " ", "M", " ", 
                    SuperscriptBox["r", "3"]}], "+", 
                   RowBox[{"20", " ", 
                    SuperscriptBox["a", "2"], " ", 
                    SuperscriptBox["M", "3"], " ", "\[Sigma]"}], "-", 
                   RowBox[{"6", " ", 
                    SuperscriptBox["a", "2"], " ", 
                    SuperscriptBox["M", "2"], " ", "r", " ", "\[Sigma]"}], 
                   "+", 
                   RowBox[{"3", " ", 
                    SuperscriptBox["M", "3"], " ", 
                    SuperscriptBox["r", "2"], " ", "\[Sigma]"}], "-", 
                   RowBox[{"2", " ", 
                    SuperscriptBox["M", "2"], " ", 
                    SuperscriptBox["r", "3"], " ", "\[Sigma]"}]}], ")"}], 
                 "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "2"}], " ", 
                   SuperscriptBox["a", "4"], " ", 
                   SuperscriptBox["M", "2"], " ", 
                   SuperscriptBox["r", "2"]}], "-", 
                  RowBox[{
                   SuperscriptBox["a", "4"], " ", "M", " ", 
                   SuperscriptBox["r", "3"]}], "+", 
                  RowBox[{
                   SuperscriptBox["a", "2"], " ", "M", " ", 
                   SuperscriptBox["r", "5"]}], "+", 
                  RowBox[{
                   SuperscriptBox["a", "2"], " ", 
                   SuperscriptBox["r", "6"]}], "+", 
                  SuperscriptBox["r", "8"], "-", 
                  RowBox[{"5", " ", 
                   SuperscriptBox["a", "5"], " ", 
                   SuperscriptBox["M", "3"], " ", "\[Sigma]"}], "-", 
                  RowBox[{"3", " ", 
                   SuperscriptBox["a", "5"], " ", 
                   SuperscriptBox["M", "2"], " ", "r", " ", "\[Sigma]"}], "-", 
                  RowBox[{"3", " ", 
                   SuperscriptBox["a", "3"], " ", 
                   SuperscriptBox["M", "3"], " ", 
                   SuperscriptBox["r", "2"], " ", "\[Sigma]"}], "-", 
                  RowBox[{"7", " ", 
                   SuperscriptBox["a", "3"], " ", 
                   SuperscriptBox["M", "2"], " ", 
                   SuperscriptBox["r", "3"], " ", "\[Sigma]"}], "-", 
                  RowBox[{"6", " ", "a", " ", 
                   SuperscriptBox["M", "2"], " ", 
                   SuperscriptBox["r", "5"], " ", "\[Sigma]"}]}], ")"}]}], 
               "-", 
               RowBox[{"72", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "2"}], " ", 
                   SuperscriptBox["M", "2"], " ", 
                   SuperscriptBox["r", "2"]}], "+", 
                  RowBox[{"M", " ", 
                   SuperscriptBox["r", "3"]}], "-", 
                  RowBox[{"5", " ", "a", " ", 
                   SuperscriptBox["M", "3"], " ", "\[Sigma]"}], "+", 
                  RowBox[{"3", " ", "a", " ", 
                   SuperscriptBox["M", "2"], " ", "r", " ", "\[Sigma]"}]}], 
                 ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "12"}], " ", 
                   SuperscriptBox["a", "2"], " ", 
                   SuperscriptBox["M", "2"], " ", 
                   SuperscriptBox["r", "2"]}], "+", 
                  RowBox[{"M", " ", 
                   SuperscriptBox["r", "5"]}], "-", 
                  SuperscriptBox["r", "6"], "-", 
                  RowBox[{"30", " ", 
                   SuperscriptBox["a", "3"], " ", 
                   SuperscriptBox["M", "3"], " ", "\[Sigma]"}], "-", 
                  RowBox[{"9", " ", "a", " ", 
                   SuperscriptBox["M", "3"], " ", 
                   SuperscriptBox["r", "2"], " ", "\[Sigma]"}], "-", 
                  RowBox[{"3", " ", "a", " ", 
                   SuperscriptBox["M", "2"], " ", 
                   SuperscriptBox["r", "3"], " ", "\[Sigma]"}]}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "2"}], " ", 
                   SuperscriptBox["a", "4"], " ", 
                   SuperscriptBox["M", "2"], " ", 
                   SuperscriptBox["r", "2"]}], "-", 
                  RowBox[{
                   SuperscriptBox["a", "4"], " ", "M", " ", 
                   SuperscriptBox["r", "3"]}], "+", 
                  RowBox[{
                   SuperscriptBox["a", "2"], " ", "M", " ", 
                   SuperscriptBox["r", "5"]}], "+", 
                  RowBox[{
                   SuperscriptBox["a", "2"], " ", 
                   SuperscriptBox["r", "6"]}], "+", 
                  SuperscriptBox["r", "8"], "-", 
                  RowBox[{"5", " ", 
                   SuperscriptBox["a", "5"], " ", 
                   SuperscriptBox["M", "3"], " ", "\[Sigma]"}], "-", 
                  RowBox[{"3", " ", 
                   SuperscriptBox["a", "5"], " ", 
                   SuperscriptBox["M", "2"], " ", "r", " ", "\[Sigma]"}], "-", 
                  RowBox[{"3", " ", 
                   SuperscriptBox["a", "3"], " ", 
                   SuperscriptBox["M", "3"], " ", 
                   SuperscriptBox["r", "2"], " ", "\[Sigma]"}], "-", 
                  RowBox[{"7", " ", 
                   SuperscriptBox["a", "3"], " ", 
                   SuperscriptBox["M", "2"], " ", 
                   SuperscriptBox["r", "3"], " ", "\[Sigma]"}], "-", 
                  RowBox[{"6", " ", "a", " ", 
                   SuperscriptBox["M", "2"], " ", 
                   SuperscriptBox["r", "5"], " ", "\[Sigma]"}]}], ")"}]}], 
               "-", 
               RowBox[{"9", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"8", " ", "a", " ", 
                   SuperscriptBox["M", "2"], " ", 
                   SuperscriptBox["r", "2"]}], "-", 
                  RowBox[{"2", " ", "a", " ", "M", " ", 
                   SuperscriptBox["r", "3"]}], "+", 
                  RowBox[{"20", " ", 
                   SuperscriptBox["a", "2"], " ", 
                   SuperscriptBox["M", "3"], " ", "\[Sigma]"}], "-", 
                  RowBox[{"6", " ", 
                   SuperscriptBox["a", "2"], " ", 
                   SuperscriptBox["M", "2"], " ", "r", " ", "\[Sigma]"}], "+", 
                  RowBox[{"3", " ", 
                   SuperscriptBox["M", "3"], " ", 
                   SuperscriptBox["r", "2"], " ", "\[Sigma]"}], "-", 
                  RowBox[{"2", " ", 
                   SuperscriptBox["M", "2"], " ", 
                   SuperscriptBox["r", "3"], " ", "\[Sigma]"}]}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "12"}], " ", 
                   SuperscriptBox["a", "2"], " ", 
                   SuperscriptBox["M", "2"], " ", 
                   SuperscriptBox["r", "2"]}], "+", 
                  RowBox[{"M", " ", 
                   SuperscriptBox["r", "5"]}], "-", 
                  SuperscriptBox["r", "6"], "-", 
                  RowBox[{"30", " ", 
                   SuperscriptBox["a", "3"], " ", 
                   SuperscriptBox["M", "3"], " ", "\[Sigma]"}], "-", 
                  RowBox[{"9", " ", "a", " ", 
                   SuperscriptBox["M", "3"], " ", 
                   SuperscriptBox["r", "2"], " ", "\[Sigma]"}], "-", 
                  RowBox[{"3", " ", "a", " ", 
                   SuperscriptBox["M", "2"], " ", 
                   SuperscriptBox["r", "3"], " ", "\[Sigma]"}]}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"8", " ", 
                   SuperscriptBox["a", "3"], " ", 
                   SuperscriptBox["M", "2"], " ", 
                   SuperscriptBox["r", "2"]}], "+", 
                  RowBox[{"2", " ", 
                   SuperscriptBox["a", "3"], " ", "M", " ", 
                   SuperscriptBox["r", "3"]}], "-", 
                  RowBox[{"2", " ", "a", " ", "M", " ", 
                   SuperscriptBox["r", "5"]}], "+", 
                  RowBox[{"20", " ", 
                   SuperscriptBox["a", "4"], " ", 
                   SuperscriptBox["M", "3"], " ", "\[Sigma]"}], "+", 
                  RowBox[{"6", " ", 
                   SuperscriptBox["a", "4"], " ", 
                   SuperscriptBox["M", "2"], " ", "r", " ", "\[Sigma]"}], "+", 
                  RowBox[{"9", " ", 
                   SuperscriptBox["a", "2"], " ", 
                   SuperscriptBox["M", "3"], " ", 
                   SuperscriptBox["r", "2"], " ", "\[Sigma]"}], "+", 
                  RowBox[{"12", " ", 
                   SuperscriptBox["a", "2"], " ", 
                   SuperscriptBox["M", "2"], " ", 
                   SuperscriptBox["r", "3"], " ", "\[Sigma]"}], "+", 
                  RowBox[{"6", " ", 
                   SuperscriptBox["M", "2"], " ", 
                   SuperscriptBox["r", "5"], " ", "\[Sigma]"}], "-", 
                  RowBox[{"M", " ", 
                   SuperscriptBox["r", "6"], " ", "\[Sigma]"}]}], ")"}]}], 
               "+", 
               RowBox[{"27", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "2"}], " ", 
                   SuperscriptBox["M", "2"], " ", 
                   SuperscriptBox["r", "2"]}], "+", 
                  RowBox[{"M", " ", 
                   SuperscriptBox["r", "3"]}], "-", 
                  RowBox[{"5", " ", "a", " ", 
                   SuperscriptBox["M", "3"], " ", "\[Sigma]"}], "+", 
                  RowBox[{"3", " ", "a", " ", 
                   SuperscriptBox["M", "2"], " ", "r", " ", "\[Sigma]"}]}], 
                 ")"}], " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"8", " ", 
                    SuperscriptBox["a", "3"], " ", 
                    SuperscriptBox["M", "2"], " ", 
                    SuperscriptBox["r", "2"]}], "+", 
                   RowBox[{"2", " ", 
                    SuperscriptBox["a", "3"], " ", "M", " ", 
                    SuperscriptBox["r", "3"]}], "-", 
                   RowBox[{"2", " ", "a", " ", "M", " ", 
                    SuperscriptBox["r", "5"]}], "+", 
                   RowBox[{"20", " ", 
                    SuperscriptBox["a", "4"], " ", 
                    SuperscriptBox["M", "3"], " ", "\[Sigma]"}], "+", 
                   RowBox[{"6", " ", 
                    SuperscriptBox["a", "4"], " ", 
                    SuperscriptBox["M", "2"], " ", "r", " ", "\[Sigma]"}], 
                   "+", 
                   RowBox[{"9", " ", 
                    SuperscriptBox["a", "2"], " ", 
                    SuperscriptBox["M", "3"], " ", 
                    SuperscriptBox["r", "2"], " ", "\[Sigma]"}], "+", 
                   RowBox[{"12", " ", 
                    SuperscriptBox["a", "2"], " ", 
                    SuperscriptBox["M", "2"], " ", 
                    SuperscriptBox["r", "3"], " ", "\[Sigma]"}], "+", 
                   RowBox[{"6", " ", 
                    SuperscriptBox["M", "2"], " ", 
                    SuperscriptBox["r", "5"], " ", "\[Sigma]"}], "-", 
                   RowBox[{"M", " ", 
                    SuperscriptBox["r", "6"], " ", "\[Sigma]"}]}], ")"}], 
                 "2"]}], "+", 
               RowBox[{"\[Sqrt]", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "4"}], " ", 
                   SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"12", " ", 
                    SuperscriptBox["a", "2"], " ", "M", " ", 
                    SuperscriptBox["r", "9"]}], "-", 
                    RowBox[{"23", " ", 
                    SuperscriptBox["M", "2"], " ", 
                    SuperscriptBox["r", "10"]}], "+", 
                    RowBox[{"10", " ", "M", " ", 
                    SuperscriptBox["r", "11"]}], "+", 
                    SuperscriptBox["r", "12"], "+", 
                    RowBox[{"36", " ", 
                    SuperscriptBox["a", "3"], " ", 
                    SuperscriptBox["M", "2"], " ", 
                    SuperscriptBox["r", "7"], " ", "\[Sigma]"}], "-", 
                    RowBox[{"72", " ", "a", " ", 
                    SuperscriptBox["M", "3"], " ", 
                    SuperscriptBox["r", "8"], " ", "\[Sigma]"}], "+", 
                    RowBox[{"36", " ", "a", " ", 
                    SuperscriptBox["M", "2"], " ", 
                    SuperscriptBox["r", "9"], " ", "\[Sigma]"}], "+", 
                    RowBox[{"33", " ", 
                    SuperscriptBox["a", "2"], " ", 
                    SuperscriptBox["M", "4"], " ", 
                    SuperscriptBox["r", "6"], " ", 
                    SuperscriptBox["\[Sigma]", "2"]}], "-", 
                    RowBox[{"18", " ", 
                    SuperscriptBox["a", "2"], " ", 
                    SuperscriptBox["M", "3"], " ", 
                    SuperscriptBox["r", "7"], " ", 
                    SuperscriptBox["\[Sigma]", "2"]}], "-", 
                    RowBox[{"54", " ", 
                    SuperscriptBox["M", "5"], " ", 
                    SuperscriptBox["r", "7"], " ", 
                    SuperscriptBox["\[Sigma]", "2"]}], "+", 
                    RowBox[{"45", " ", 
                    SuperscriptBox["M", "4"], " ", 
                    SuperscriptBox["r", "8"], " ", 
                    SuperscriptBox["\[Sigma]", "2"]}], "-", 
                    RowBox[{"6", " ", 
                    SuperscriptBox["M", "3"], " ", 
                    SuperscriptBox["r", "9"], " ", 
                    SuperscriptBox["\[Sigma]", "2"]}]}], ")"}], "3"]}], "+", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "12"}], " ", 
                    SuperscriptBox["a", "2"], " ", 
                    SuperscriptBox["M", "2"], " ", 
                    SuperscriptBox["r", "2"]}], "+", 
                    RowBox[{"M", " ", 
                    SuperscriptBox["r", "5"]}], "-", 
                    SuperscriptBox["r", "6"], "-", 
                    RowBox[{"30", " ", 
                    SuperscriptBox["a", "3"], " ", 
                    SuperscriptBox["M", "3"], " ", "\[Sigma]"}], "-", 
                    RowBox[{"9", " ", "a", " ", 
                    SuperscriptBox["M", "3"], " ", 
                    SuperscriptBox["r", "2"], " ", "\[Sigma]"}], "-", 
                    RowBox[{"3", " ", "a", " ", 
                    SuperscriptBox["M", "2"], " ", 
                    SuperscriptBox["r", "3"], " ", "\[Sigma]"}]}], ")"}], 
                    "3"]}], "+", 
                    RowBox[{"27", " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"8", " ", "a", " ", 
                    SuperscriptBox["M", "2"], " ", 
                    SuperscriptBox["r", "2"]}], "-", 
                    RowBox[{"2", " ", "a", " ", "M", " ", 
                    SuperscriptBox["r", "3"]}], "+", 
                    RowBox[{"20", " ", 
                    SuperscriptBox["a", "2"], " ", 
                    SuperscriptBox["M", "3"], " ", "\[Sigma]"}], "-", 
                    RowBox[{"6", " ", 
                    SuperscriptBox["a", "2"], " ", 
                    SuperscriptBox["M", "2"], " ", "r", " ", "\[Sigma]"}], 
                    "+", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["M", "3"], " ", 
                    SuperscriptBox["r", "2"], " ", "\[Sigma]"}], "-", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["M", "2"], " ", 
                    SuperscriptBox["r", "3"], " ", "\[Sigma]"}]}], ")"}], 
                    "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "2"}], " ", 
                    SuperscriptBox["a", "4"], " ", 
                    SuperscriptBox["M", "2"], " ", 
                    SuperscriptBox["r", "2"]}], "-", 
                    RowBox[{
                    SuperscriptBox["a", "4"], " ", "M", " ", 
                    SuperscriptBox["r", "3"]}], "+", 
                    RowBox[{
                    SuperscriptBox["a", "2"], " ", "M", " ", 
                    SuperscriptBox["r", "5"]}], "+", 
                    RowBox[{
                    SuperscriptBox["a", "2"], " ", 
                    SuperscriptBox["r", "6"]}], "+", 
                    SuperscriptBox["r", "8"], "-", 
                    RowBox[{"5", " ", 
                    SuperscriptBox["a", "5"], " ", 
                    SuperscriptBox["M", "3"], " ", "\[Sigma]"}], "-", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["a", "5"], " ", 
                    SuperscriptBox["M", "2"], " ", "r", " ", "\[Sigma]"}], 
                    "-", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["a", "3"], " ", 
                    SuperscriptBox["M", "3"], " ", 
                    SuperscriptBox["r", "2"], " ", "\[Sigma]"}], "-", 
                    RowBox[{"7", " ", 
                    SuperscriptBox["a", "3"], " ", 
                    SuperscriptBox["M", "2"], " ", 
                    SuperscriptBox["r", "3"], " ", "\[Sigma]"}], "-", 
                    RowBox[{"6", " ", "a", " ", 
                    SuperscriptBox["M", "2"], " ", 
                    SuperscriptBox["r", "5"], " ", "\[Sigma]"}]}], ")"}]}], 
                    "-", 
                    RowBox[{"72", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "2"}], " ", 
                    SuperscriptBox["M", "2"], " ", 
                    SuperscriptBox["r", "2"]}], "+", 
                    RowBox[{"M", " ", 
                    SuperscriptBox["r", "3"]}], "-", 
                    RowBox[{"5", " ", "a", " ", 
                    SuperscriptBox["M", "3"], " ", "\[Sigma]"}], "+", 
                    RowBox[{"3", " ", "a", " ", 
                    SuperscriptBox["M", "2"], " ", "r", " ", "\[Sigma]"}]}], 
                    ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "12"}], " ", 
                    SuperscriptBox["a", "2"], " ", 
                    SuperscriptBox["M", "2"], " ", 
                    SuperscriptBox["r", "2"]}], "+", 
                    RowBox[{"M", " ", 
                    SuperscriptBox["r", "5"]}], "-", 
                    SuperscriptBox["r", "6"], "-", 
                    RowBox[{"30", " ", 
                    SuperscriptBox["a", "3"], " ", 
                    SuperscriptBox["M", "3"], " ", "\[Sigma]"}], "-", 
                    RowBox[{"9", " ", "a", " ", 
                    SuperscriptBox["M", "3"], " ", 
                    SuperscriptBox["r", "2"], " ", "\[Sigma]"}], "-", 
                    RowBox[{"3", " ", "a", " ", 
                    SuperscriptBox["M", "2"], " ", 
                    SuperscriptBox["r", "3"], " ", "\[Sigma]"}]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "2"}], " ", 
                    SuperscriptBox["a", "4"], " ", 
                    SuperscriptBox["M", "2"], " ", 
                    SuperscriptBox["r", "2"]}], "-", 
                    RowBox[{
                    SuperscriptBox["a", "4"], " ", "M", " ", 
                    SuperscriptBox["r", "3"]}], "+", 
                    RowBox[{
                    SuperscriptBox["a", "2"], " ", "M", " ", 
                    SuperscriptBox["r", "5"]}], "+", 
                    RowBox[{
                    SuperscriptBox["a", "2"], " ", 
                    SuperscriptBox["r", "6"]}], "+", 
                    SuperscriptBox["r", "8"], "-", 
                    RowBox[{"5", " ", 
                    SuperscriptBox["a", "5"], " ", 
                    SuperscriptBox["M", "3"], " ", "\[Sigma]"}], "-", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["a", "5"], " ", 
                    SuperscriptBox["M", "2"], " ", "r", " ", "\[Sigma]"}], 
                    "-", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["a", "3"], " ", 
                    SuperscriptBox["M", "3"], " ", 
                    SuperscriptBox["r", "2"], " ", "\[Sigma]"}], "-", 
                    RowBox[{"7", " ", 
                    SuperscriptBox["a", "3"], " ", 
                    SuperscriptBox["M", "2"], " ", 
                    SuperscriptBox["r", "3"], " ", "\[Sigma]"}], "-", 
                    RowBox[{"6", " ", "a", " ", 
                    SuperscriptBox["M", "2"], " ", 
                    SuperscriptBox["r", "5"], " ", "\[Sigma]"}]}], ")"}]}], 
                    "-", 
                    RowBox[{"9", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"8", " ", "a", " ", 
                    SuperscriptBox["M", "2"], " ", 
                    SuperscriptBox["r", "2"]}], "-", 
                    RowBox[{"2", " ", "a", " ", "M", " ", 
                    SuperscriptBox["r", "3"]}], "+", 
                    RowBox[{"20", " ", 
                    SuperscriptBox["a", "2"], " ", 
                    SuperscriptBox["M", "3"], " ", "\[Sigma]"}], "-", 
                    RowBox[{"6", " ", 
                    SuperscriptBox["a", "2"], " ", 
                    SuperscriptBox["M", "2"], " ", "r", " ", "\[Sigma]"}], 
                    "+", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["M", "3"], " ", 
                    SuperscriptBox["r", "2"], " ", "\[Sigma]"}], "-", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["M", "2"], " ", 
                    SuperscriptBox["r", "3"], " ", "\[Sigma]"}]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "12"}], " ", 
                    SuperscriptBox["a", "2"], " ", 
                    SuperscriptBox["M", "2"], " ", 
                    SuperscriptBox["r", "2"]}], "+", 
                    RowBox[{"M", " ", 
                    SuperscriptBox["r", "5"]}], "-", 
                    SuperscriptBox["r", "6"], "-", 
                    RowBox[{"30", " ", 
                    SuperscriptBox["a", "3"], " ", 
                    SuperscriptBox["M", "3"], " ", "\[Sigma]"}], "-", 
                    RowBox[{"9", " ", "a", " ", 
                    SuperscriptBox["M", "3"], " ", 
                    SuperscriptBox["r", "2"], " ", "\[Sigma]"}], "-", 
                    RowBox[{"3", " ", "a", " ", 
                    SuperscriptBox["M", "2"], " ", 
                    SuperscriptBox["r", "3"], " ", "\[Sigma]"}]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"8", " ", 
                    SuperscriptBox["a", "3"], " ", 
                    SuperscriptBox["M", "2"], " ", 
                    SuperscriptBox["r", "2"]}], "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["a", "3"], " ", "M", " ", 
                    SuperscriptBox["r", "3"]}], "-", 
                    RowBox[{"2", " ", "a", " ", "M", " ", 
                    SuperscriptBox["r", "5"]}], "+", 
                    RowBox[{"20", " ", 
                    SuperscriptBox["a", "4"], " ", 
                    SuperscriptBox["M", "3"], " ", "\[Sigma]"}], "+", 
                    RowBox[{"6", " ", 
                    SuperscriptBox["a", "4"], " ", 
                    SuperscriptBox["M", "2"], " ", "r", " ", "\[Sigma]"}], 
                    "+", 
                    RowBox[{"9", " ", 
                    SuperscriptBox["a", "2"], " ", 
                    SuperscriptBox["M", "3"], " ", 
                    SuperscriptBox["r", "2"], " ", "\[Sigma]"}], "+", 
                    RowBox[{"12", " ", 
                    SuperscriptBox["a", "2"], " ", 
                    SuperscriptBox["M", "2"], " ", 
                    SuperscriptBox["r", "3"], " ", "\[Sigma]"}], "+", 
                    RowBox[{"6", " ", 
                    SuperscriptBox["M", "2"], " ", 
                    SuperscriptBox["r", "5"], " ", "\[Sigma]"}], "-", 
                    RowBox[{"M", " ", 
                    SuperscriptBox["r", "6"], " ", "\[Sigma]"}]}], ")"}]}], 
                    "+", 
                    RowBox[{"27", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "2"}], " ", 
                    SuperscriptBox["M", "2"], " ", 
                    SuperscriptBox["r", "2"]}], "+", 
                    RowBox[{"M", " ", 
                    SuperscriptBox["r", "3"]}], "-", 
                    RowBox[{"5", " ", "a", " ", 
                    SuperscriptBox["M", "3"], " ", "\[Sigma]"}], "+", 
                    RowBox[{"3", " ", "a", " ", 
                    SuperscriptBox["M", "2"], " ", "r", " ", "\[Sigma]"}]}], 
                    ")"}], " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"8", " ", 
                    SuperscriptBox["a", "3"], " ", 
                    SuperscriptBox["M", "2"], " ", 
                    SuperscriptBox["r", "2"]}], "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["a", "3"], " ", "M", " ", 
                    SuperscriptBox["r", "3"]}], "-", 
                    RowBox[{"2", " ", "a", " ", "M", " ", 
                    SuperscriptBox["r", "5"]}], "+", 
                    RowBox[{"20", " ", 
                    SuperscriptBox["a", "4"], " ", 
                    SuperscriptBox["M", "3"], " ", "\[Sigma]"}], "+", 
                    RowBox[{"6", " ", 
                    SuperscriptBox["a", "4"], " ", 
                    SuperscriptBox["M", "2"], " ", "r", " ", "\[Sigma]"}], 
                    "+", 
                    RowBox[{"9", " ", 
                    SuperscriptBox["a", "2"], " ", 
                    SuperscriptBox["M", "3"], " ", 
                    SuperscriptBox["r", "2"], " ", "\[Sigma]"}], "+", 
                    RowBox[{"12", " ", 
                    SuperscriptBox["a", "2"], " ", 
                    SuperscriptBox["M", "2"], " ", 
                    SuperscriptBox["r", "3"], " ", "\[Sigma]"}], "+", 
                    RowBox[{"6", " ", 
                    SuperscriptBox["M", "2"], " ", 
                    SuperscriptBox["r", "5"], " ", "\[Sigma]"}], "-", 
                    RowBox[{"M", " ", 
                    SuperscriptBox["r", "6"], " ", "\[Sigma]"}]}], ")"}], 
                    "2"]}]}], ")"}], "2"]}], ")"}]}]}], ")"}], 
             RowBox[{"1", "/", "3"}]]}], ")"}]}], "-", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "12"}], " ", 
                  SuperscriptBox["a", "2"], " ", 
                  SuperscriptBox["M", "2"], " ", 
                  SuperscriptBox["r", "2"]}], "+", 
                 RowBox[{"M", " ", 
                  SuperscriptBox["r", "5"]}], "-", 
                 SuperscriptBox["r", "6"], "-", 
                 RowBox[{"30", " ", 
                  SuperscriptBox["a", "3"], " ", 
                  SuperscriptBox["M", "3"], " ", "\[Sigma]"}], "-", 
                 RowBox[{"9", " ", "a", " ", 
                  SuperscriptBox["M", "3"], " ", 
                  SuperscriptBox["r", "2"], " ", "\[Sigma]"}], "-", 
                 RowBox[{"3", " ", "a", " ", 
                  SuperscriptBox["M", "2"], " ", 
                  SuperscriptBox["r", "3"], " ", "\[Sigma]"}]}], ")"}], 
               "3"]}], "+", 
             RowBox[{"27", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"8", " ", "a", " ", 
                  SuperscriptBox["M", "2"], " ", 
                  SuperscriptBox["r", "2"]}], "-", 
                 RowBox[{"2", " ", "a", " ", "M", " ", 
                  SuperscriptBox["r", "3"]}], "+", 
                 RowBox[{"20", " ", 
                  SuperscriptBox["a", "2"], " ", 
                  SuperscriptBox["M", "3"], " ", "\[Sigma]"}], "-", 
                 RowBox[{"6", " ", 
                  SuperscriptBox["a", "2"], " ", 
                  SuperscriptBox["M", "2"], " ", "r", " ", "\[Sigma]"}], "+", 
                 RowBox[{"3", " ", 
                  SuperscriptBox["M", "3"], " ", 
                  SuperscriptBox["r", "2"], " ", "\[Sigma]"}], "-", 
                 RowBox[{"2", " ", 
                  SuperscriptBox["M", "2"], " ", 
                  SuperscriptBox["r", "3"], " ", "\[Sigma]"}]}], ")"}], "2"], 
              " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "2"}], " ", 
                 SuperscriptBox["a", "4"], " ", 
                 SuperscriptBox["M", "2"], " ", 
                 SuperscriptBox["r", "2"]}], "-", 
                RowBox[{
                 SuperscriptBox["a", "4"], " ", "M", " ", 
                 SuperscriptBox["r", "3"]}], "+", 
                RowBox[{
                 SuperscriptBox["a", "2"], " ", "M", " ", 
                 SuperscriptBox["r", "5"]}], "+", 
                RowBox[{
                 SuperscriptBox["a", "2"], " ", 
                 SuperscriptBox["r", "6"]}], "+", 
                SuperscriptBox["r", "8"], "-", 
                RowBox[{"5", " ", 
                 SuperscriptBox["a", "5"], " ", 
                 SuperscriptBox["M", "3"], " ", "\[Sigma]"}], "-", 
                RowBox[{"3", " ", 
                 SuperscriptBox["a", "5"], " ", 
                 SuperscriptBox["M", "2"], " ", "r", " ", "\[Sigma]"}], "-", 
                RowBox[{"3", " ", 
                 SuperscriptBox["a", "3"], " ", 
                 SuperscriptBox["M", "3"], " ", 
                 SuperscriptBox["r", "2"], " ", "\[Sigma]"}], "-", 
                RowBox[{"7", " ", 
                 SuperscriptBox["a", "3"], " ", 
                 SuperscriptBox["M", "2"], " ", 
                 SuperscriptBox["r", "3"], " ", "\[Sigma]"}], "-", 
                RowBox[{"6", " ", "a", " ", 
                 SuperscriptBox["M", "2"], " ", 
                 SuperscriptBox["r", "5"], " ", "\[Sigma]"}]}], ")"}]}], "-", 
             RowBox[{"72", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "2"}], " ", 
                 SuperscriptBox["M", "2"], " ", 
                 SuperscriptBox["r", "2"]}], "+", 
                RowBox[{"M", " ", 
                 SuperscriptBox["r", "3"]}], "-", 
                RowBox[{"5", " ", "a", " ", 
                 SuperscriptBox["M", "3"], " ", "\[Sigma]"}], "+", 
                RowBox[{"3", " ", "a", " ", 
                 SuperscriptBox["M", "2"], " ", "r", " ", "\[Sigma]"}]}], 
               ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "12"}], " ", 
                 SuperscriptBox["a", "2"], " ", 
                 SuperscriptBox["M", "2"], " ", 
                 SuperscriptBox["r", "2"]}], "+", 
                RowBox[{"M", " ", 
                 SuperscriptBox["r", "5"]}], "-", 
                SuperscriptBox["r", "6"], "-", 
                RowBox[{"30", " ", 
                 SuperscriptBox["a", "3"], " ", 
                 SuperscriptBox["M", "3"], " ", "\[Sigma]"}], "-", 
                RowBox[{"9", " ", "a", " ", 
                 SuperscriptBox["M", "3"], " ", 
                 SuperscriptBox["r", "2"], " ", "\[Sigma]"}], "-", 
                RowBox[{"3", " ", "a", " ", 
                 SuperscriptBox["M", "2"], " ", 
                 SuperscriptBox["r", "3"], " ", "\[Sigma]"}]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "2"}], " ", 
                 SuperscriptBox["a", "4"], " ", 
                 SuperscriptBox["M", "2"], " ", 
                 SuperscriptBox["r", "2"]}], "-", 
                RowBox[{
                 SuperscriptBox["a", "4"], " ", "M", " ", 
                 SuperscriptBox["r", "3"]}], "+", 
                RowBox[{
                 SuperscriptBox["a", "2"], " ", "M", " ", 
                 SuperscriptBox["r", "5"]}], "+", 
                RowBox[{
                 SuperscriptBox["a", "2"], " ", 
                 SuperscriptBox["r", "6"]}], "+", 
                SuperscriptBox["r", "8"], "-", 
                RowBox[{"5", " ", 
                 SuperscriptBox["a", "5"], " ", 
                 SuperscriptBox["M", "3"], " ", "\[Sigma]"}], "-", 
                RowBox[{"3", " ", 
                 SuperscriptBox["a", "5"], " ", 
                 SuperscriptBox["M", "2"], " ", "r", " ", "\[Sigma]"}], "-", 
                RowBox[{"3", " ", 
                 SuperscriptBox["a", "3"], " ", 
                 SuperscriptBox["M", "3"], " ", 
                 SuperscriptBox["r", "2"], " ", "\[Sigma]"}], "-", 
                RowBox[{"7", " ", 
                 SuperscriptBox["a", "3"], " ", 
                 SuperscriptBox["M", "2"], " ", 
                 SuperscriptBox["r", "3"], " ", "\[Sigma]"}], "-", 
                RowBox[{"6", " ", "a", " ", 
                 SuperscriptBox["M", "2"], " ", 
                 SuperscriptBox["r", "5"], " ", "\[Sigma]"}]}], ")"}]}], "-", 
             RowBox[{"9", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"8", " ", "a", " ", 
                 SuperscriptBox["M", "2"], " ", 
                 SuperscriptBox["r", "2"]}], "-", 
                RowBox[{"2", " ", "a", " ", "M", " ", 
                 SuperscriptBox["r", "3"]}], "+", 
                RowBox[{"20", " ", 
                 SuperscriptBox["a", "2"], " ", 
                 SuperscriptBox["M", "3"], " ", "\[Sigma]"}], "-", 
                RowBox[{"6", " ", 
                 SuperscriptBox["a", "2"], " ", 
                 SuperscriptBox["M", "2"], " ", "r", " ", "\[Sigma]"}], "+", 
                RowBox[{"3", " ", 
                 SuperscriptBox["M", "3"], " ", 
                 SuperscriptBox["r", "2"], " ", "\[Sigma]"}], "-", 
                RowBox[{"2", " ", 
                 SuperscriptBox["M", "2"], " ", 
                 SuperscriptBox["r", "3"], " ", "\[Sigma]"}]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "12"}], " ", 
                 SuperscriptBox["a", "2"], " ", 
                 SuperscriptBox["M", "2"], " ", 
                 SuperscriptBox["r", "2"]}], "+", 
                RowBox[{"M", " ", 
                 SuperscriptBox["r", "5"]}], "-", 
                SuperscriptBox["r", "6"], "-", 
                RowBox[{"30", " ", 
                 SuperscriptBox["a", "3"], " ", 
                 SuperscriptBox["M", "3"], " ", "\[Sigma]"}], "-", 
                RowBox[{"9", " ", "a", " ", 
                 SuperscriptBox["M", "3"], " ", 
                 SuperscriptBox["r", "2"], " ", "\[Sigma]"}], "-", 
                RowBox[{"3", " ", "a", " ", 
                 SuperscriptBox["M", "2"], " ", 
                 SuperscriptBox["r", "3"], " ", "\[Sigma]"}]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"8", " ", 
                 SuperscriptBox["a", "3"], " ", 
                 SuperscriptBox["M", "2"], " ", 
                 SuperscriptBox["r", "2"]}], "+", 
                RowBox[{"2", " ", 
                 SuperscriptBox["a", "3"], " ", "M", " ", 
                 SuperscriptBox["r", "3"]}], "-", 
                RowBox[{"2", " ", "a", " ", "M", " ", 
                 SuperscriptBox["r", "5"]}], "+", 
                RowBox[{"20", " ", 
                 SuperscriptBox["a", "4"], " ", 
                 SuperscriptBox["M", "3"], " ", "\[Sigma]"}], "+", 
                RowBox[{"6", " ", 
                 SuperscriptBox["a", "4"], " ", 
                 SuperscriptBox["M", "2"], " ", "r", " ", "\[Sigma]"}], "+", 
                RowBox[{"9", " ", 
                 SuperscriptBox["a", "2"], " ", 
                 SuperscriptBox["M", "3"], " ", 
                 SuperscriptBox["r", "2"], " ", "\[Sigma]"}], "+", 
                RowBox[{"12", " ", 
                 SuperscriptBox["a", "2"], " ", 
                 SuperscriptBox["M", "2"], " ", 
                 SuperscriptBox["r", "3"], " ", "\[Sigma]"}], "+", 
                RowBox[{"6", " ", 
                 SuperscriptBox["M", "2"], " ", 
                 SuperscriptBox["r", "5"], " ", "\[Sigma]"}], "-", 
                RowBox[{"M", " ", 
                 SuperscriptBox["r", "6"], " ", "\[Sigma]"}]}], ")"}]}], "+", 
             RowBox[{"27", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "2"}], " ", 
                 SuperscriptBox["M", "2"], " ", 
                 SuperscriptBox["r", "2"]}], "+", 
                RowBox[{"M", " ", 
                 SuperscriptBox["r", "3"]}], "-", 
                RowBox[{"5", " ", "a", " ", 
                 SuperscriptBox["M", "3"], " ", "\[Sigma]"}], "+", 
                RowBox[{"3", " ", "a", " ", 
                 SuperscriptBox["M", "2"], " ", "r", " ", "\[Sigma]"}]}], 
               ")"}], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"8", " ", 
                  SuperscriptBox["a", "3"], " ", 
                  SuperscriptBox["M", "2"], " ", 
                  SuperscriptBox["r", "2"]}], "+", 
                 RowBox[{"2", " ", 
                  SuperscriptBox["a", "3"], " ", "M", " ", 
                  SuperscriptBox["r", "3"]}], "-", 
                 RowBox[{"2", " ", "a", " ", "M", " ", 
                  SuperscriptBox["r", "5"]}], "+", 
                 RowBox[{"20", " ", 
                  SuperscriptBox["a", "4"], " ", 
                  SuperscriptBox["M", "3"], " ", "\[Sigma]"}], "+", 
                 RowBox[{"6", " ", 
                  SuperscriptBox["a", "4"], " ", 
                  SuperscriptBox["M", "2"], " ", "r", " ", "\[Sigma]"}], "+", 
                 RowBox[{"9", " ", 
                  SuperscriptBox["a", "2"], " ", 
                  SuperscriptBox["M", "3"], " ", 
                  SuperscriptBox["r", "2"], " ", "\[Sigma]"}], "+", 
                 RowBox[{"12", " ", 
                  SuperscriptBox["a", "2"], " ", 
                  SuperscriptBox["M", "2"], " ", 
                  SuperscriptBox["r", "3"], " ", "\[Sigma]"}], "+", 
                 RowBox[{"6", " ", 
                  SuperscriptBox["M", "2"], " ", 
                  SuperscriptBox["r", "5"], " ", "\[Sigma]"}], "-", 
                 RowBox[{"M", " ", 
                  SuperscriptBox["r", "6"], " ", "\[Sigma]"}]}], ")"}], 
               "2"]}], "+", 
             RowBox[{"\[Sqrt]", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "4"}], " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"12", " ", 
                    SuperscriptBox["a", "2"], " ", "M", " ", 
                    SuperscriptBox["r", "9"]}], "-", 
                    RowBox[{"23", " ", 
                    SuperscriptBox["M", "2"], " ", 
                    SuperscriptBox["r", "10"]}], "+", 
                    RowBox[{"10", " ", "M", " ", 
                    SuperscriptBox["r", "11"]}], "+", 
                    SuperscriptBox["r", "12"], "+", 
                    RowBox[{"36", " ", 
                    SuperscriptBox["a", "3"], " ", 
                    SuperscriptBox["M", "2"], " ", 
                    SuperscriptBox["r", "7"], " ", "\[Sigma]"}], "-", 
                    RowBox[{"72", " ", "a", " ", 
                    SuperscriptBox["M", "3"], " ", 
                    SuperscriptBox["r", "8"], " ", "\[Sigma]"}], "+", 
                    RowBox[{"36", " ", "a", " ", 
                    SuperscriptBox["M", "2"], " ", 
                    SuperscriptBox["r", "9"], " ", "\[Sigma]"}], "+", 
                    RowBox[{"33", " ", 
                    SuperscriptBox["a", "2"], " ", 
                    SuperscriptBox["M", "4"], " ", 
                    SuperscriptBox["r", "6"], " ", 
                    SuperscriptBox["\[Sigma]", "2"]}], "-", 
                    RowBox[{"18", " ", 
                    SuperscriptBox["a", "2"], " ", 
                    SuperscriptBox["M", "3"], " ", 
                    SuperscriptBox["r", "7"], " ", 
                    SuperscriptBox["\[Sigma]", "2"]}], "-", 
                    RowBox[{"54", " ", 
                    SuperscriptBox["M", "5"], " ", 
                    SuperscriptBox["r", "7"], " ", 
                    SuperscriptBox["\[Sigma]", "2"]}], "+", 
                    RowBox[{"45", " ", 
                    SuperscriptBox["M", "4"], " ", 
                    SuperscriptBox["r", "8"], " ", 
                    SuperscriptBox["\[Sigma]", "2"]}], "-", 
                    RowBox[{"6", " ", 
                    SuperscriptBox["M", "3"], " ", 
                    SuperscriptBox["r", "9"], " ", 
                    SuperscriptBox["\[Sigma]", "2"]}]}], ")"}], "3"]}], "+", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"2", " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "12"}], " ", 
                    SuperscriptBox["a", "2"], " ", 
                    SuperscriptBox["M", "2"], " ", 
                    SuperscriptBox["r", "2"]}], "+", 
                    RowBox[{"M", " ", 
                    SuperscriptBox["r", "5"]}], "-", 
                    SuperscriptBox["r", "6"], "-", 
                    RowBox[{"30", " ", 
                    SuperscriptBox["a", "3"], " ", 
                    SuperscriptBox["M", "3"], " ", "\[Sigma]"}], "-", 
                    RowBox[{"9", " ", "a", " ", 
                    SuperscriptBox["M", "3"], " ", 
                    SuperscriptBox["r", "2"], " ", "\[Sigma]"}], "-", 
                    RowBox[{"3", " ", "a", " ", 
                    SuperscriptBox["M", "2"], " ", 
                    SuperscriptBox["r", "3"], " ", "\[Sigma]"}]}], ")"}], 
                    "3"]}], "+", 
                   RowBox[{"27", " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"8", " ", "a", " ", 
                    SuperscriptBox["M", "2"], " ", 
                    SuperscriptBox["r", "2"]}], "-", 
                    RowBox[{"2", " ", "a", " ", "M", " ", 
                    SuperscriptBox["r", "3"]}], "+", 
                    RowBox[{"20", " ", 
                    SuperscriptBox["a", "2"], " ", 
                    SuperscriptBox["M", "3"], " ", "\[Sigma]"}], "-", 
                    RowBox[{"6", " ", 
                    SuperscriptBox["a", "2"], " ", 
                    SuperscriptBox["M", "2"], " ", "r", " ", "\[Sigma]"}], 
                    "+", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["M", "3"], " ", 
                    SuperscriptBox["r", "2"], " ", "\[Sigma]"}], "-", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["M", "2"], " ", 
                    SuperscriptBox["r", "3"], " ", "\[Sigma]"}]}], ")"}], 
                    "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "2"}], " ", 
                    SuperscriptBox["a", "4"], " ", 
                    SuperscriptBox["M", "2"], " ", 
                    SuperscriptBox["r", "2"]}], "-", 
                    RowBox[{
                    SuperscriptBox["a", "4"], " ", "M", " ", 
                    SuperscriptBox["r", "3"]}], "+", 
                    RowBox[{
                    SuperscriptBox["a", "2"], " ", "M", " ", 
                    SuperscriptBox["r", "5"]}], "+", 
                    RowBox[{
                    SuperscriptBox["a", "2"], " ", 
                    SuperscriptBox["r", "6"]}], "+", 
                    SuperscriptBox["r", "8"], "-", 
                    RowBox[{"5", " ", 
                    SuperscriptBox["a", "5"], " ", 
                    SuperscriptBox["M", "3"], " ", "\[Sigma]"}], "-", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["a", "5"], " ", 
                    SuperscriptBox["M", "2"], " ", "r", " ", "\[Sigma]"}], 
                    "-", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["a", "3"], " ", 
                    SuperscriptBox["M", "3"], " ", 
                    SuperscriptBox["r", "2"], " ", "\[Sigma]"}], "-", 
                    RowBox[{"7", " ", 
                    SuperscriptBox["a", "3"], " ", 
                    SuperscriptBox["M", "2"], " ", 
                    SuperscriptBox["r", "3"], " ", "\[Sigma]"}], "-", 
                    RowBox[{"6", " ", "a", " ", 
                    SuperscriptBox["M", "2"], " ", 
                    SuperscriptBox["r", "5"], " ", "\[Sigma]"}]}], ")"}]}], 
                   "-", 
                   RowBox[{"72", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "2"}], " ", 
                    SuperscriptBox["M", "2"], " ", 
                    SuperscriptBox["r", "2"]}], "+", 
                    RowBox[{"M", " ", 
                    SuperscriptBox["r", "3"]}], "-", 
                    RowBox[{"5", " ", "a", " ", 
                    SuperscriptBox["M", "3"], " ", "\[Sigma]"}], "+", 
                    RowBox[{"3", " ", "a", " ", 
                    SuperscriptBox["M", "2"], " ", "r", " ", "\[Sigma]"}]}], 
                    ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "12"}], " ", 
                    SuperscriptBox["a", "2"], " ", 
                    SuperscriptBox["M", "2"], " ", 
                    SuperscriptBox["r", "2"]}], "+", 
                    RowBox[{"M", " ", 
                    SuperscriptBox["r", "5"]}], "-", 
                    SuperscriptBox["r", "6"], "-", 
                    RowBox[{"30", " ", 
                    SuperscriptBox["a", "3"], " ", 
                    SuperscriptBox["M", "3"], " ", "\[Sigma]"}], "-", 
                    RowBox[{"9", " ", "a", " ", 
                    SuperscriptBox["M", "3"], " ", 
                    SuperscriptBox["r", "2"], " ", "\[Sigma]"}], "-", 
                    RowBox[{"3", " ", "a", " ", 
                    SuperscriptBox["M", "2"], " ", 
                    SuperscriptBox["r", "3"], " ", "\[Sigma]"}]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "2"}], " ", 
                    SuperscriptBox["a", "4"], " ", 
                    SuperscriptBox["M", "2"], " ", 
                    SuperscriptBox["r", "2"]}], "-", 
                    RowBox[{
                    SuperscriptBox["a", "4"], " ", "M", " ", 
                    SuperscriptBox["r", "3"]}], "+", 
                    RowBox[{
                    SuperscriptBox["a", "2"], " ", "M", " ", 
                    SuperscriptBox["r", "5"]}], "+", 
                    RowBox[{
                    SuperscriptBox["a", "2"], " ", 
                    SuperscriptBox["r", "6"]}], "+", 
                    SuperscriptBox["r", "8"], "-", 
                    RowBox[{"5", " ", 
                    SuperscriptBox["a", "5"], " ", 
                    SuperscriptBox["M", "3"], " ", "\[Sigma]"}], "-", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["a", "5"], " ", 
                    SuperscriptBox["M", "2"], " ", "r", " ", "\[Sigma]"}], 
                    "-", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["a", "3"], " ", 
                    SuperscriptBox["M", "3"], " ", 
                    SuperscriptBox["r", "2"], " ", "\[Sigma]"}], "-", 
                    RowBox[{"7", " ", 
                    SuperscriptBox["a", "3"], " ", 
                    SuperscriptBox["M", "2"], " ", 
                    SuperscriptBox["r", "3"], " ", "\[Sigma]"}], "-", 
                    RowBox[{"6", " ", "a", " ", 
                    SuperscriptBox["M", "2"], " ", 
                    SuperscriptBox["r", "5"], " ", "\[Sigma]"}]}], ")"}]}], 
                   "-", 
                   RowBox[{"9", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"8", " ", "a", " ", 
                    SuperscriptBox["M", "2"], " ", 
                    SuperscriptBox["r", "2"]}], "-", 
                    RowBox[{"2", " ", "a", " ", "M", " ", 
                    SuperscriptBox["r", "3"]}], "+", 
                    RowBox[{"20", " ", 
                    SuperscriptBox["a", "2"], " ", 
                    SuperscriptBox["M", "3"], " ", "\[Sigma]"}], "-", 
                    RowBox[{"6", " ", 
                    SuperscriptBox["a", "2"], " ", 
                    SuperscriptBox["M", "2"], " ", "r", " ", "\[Sigma]"}], 
                    "+", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["M", "3"], " ", 
                    SuperscriptBox["r", "2"], " ", "\[Sigma]"}], "-", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["M", "2"], " ", 
                    SuperscriptBox["r", "3"], " ", "\[Sigma]"}]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "12"}], " ", 
                    SuperscriptBox["a", "2"], " ", 
                    SuperscriptBox["M", "2"], " ", 
                    SuperscriptBox["r", "2"]}], "+", 
                    RowBox[{"M", " ", 
                    SuperscriptBox["r", "5"]}], "-", 
                    SuperscriptBox["r", "6"], "-", 
                    RowBox[{"30", " ", 
                    SuperscriptBox["a", "3"], " ", 
                    SuperscriptBox["M", "3"], " ", "\[Sigma]"}], "-", 
                    RowBox[{"9", " ", "a", " ", 
                    SuperscriptBox["M", "3"], " ", 
                    SuperscriptBox["r", "2"], " ", "\[Sigma]"}], "-", 
                    RowBox[{"3", " ", "a", " ", 
                    SuperscriptBox["M", "2"], " ", 
                    SuperscriptBox["r", "3"], " ", "\[Sigma]"}]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"8", " ", 
                    SuperscriptBox["a", "3"], " ", 
                    SuperscriptBox["M", "2"], " ", 
                    SuperscriptBox["r", "2"]}], "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["a", "3"], " ", "M", " ", 
                    SuperscriptBox["r", "3"]}], "-", 
                    RowBox[{"2", " ", "a", " ", "M", " ", 
                    SuperscriptBox["r", "5"]}], "+", 
                    RowBox[{"20", " ", 
                    SuperscriptBox["a", "4"], " ", 
                    SuperscriptBox["M", "3"], " ", "\[Sigma]"}], "+", 
                    RowBox[{"6", " ", 
                    SuperscriptBox["a", "4"], " ", 
                    SuperscriptBox["M", "2"], " ", "r", " ", "\[Sigma]"}], 
                    "+", 
                    RowBox[{"9", " ", 
                    SuperscriptBox["a", "2"], " ", 
                    SuperscriptBox["M", "3"], " ", 
                    SuperscriptBox["r", "2"], " ", "\[Sigma]"}], "+", 
                    RowBox[{"12", " ", 
                    SuperscriptBox["a", "2"], " ", 
                    SuperscriptBox["M", "2"], " ", 
                    SuperscriptBox["r", "3"], " ", "\[Sigma]"}], "+", 
                    RowBox[{"6", " ", 
                    SuperscriptBox["M", "2"], " ", 
                    SuperscriptBox["r", "5"], " ", "\[Sigma]"}], "-", 
                    RowBox[{"M", " ", 
                    SuperscriptBox["r", "6"], " ", "\[Sigma]"}]}], ")"}]}], 
                   "+", 
                   RowBox[{"27", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "2"}], " ", 
                    SuperscriptBox["M", "2"], " ", 
                    SuperscriptBox["r", "2"]}], "+", 
                    RowBox[{"M", " ", 
                    SuperscriptBox["r", "3"]}], "-", 
                    RowBox[{"5", " ", "a", " ", 
                    SuperscriptBox["M", "3"], " ", "\[Sigma]"}], "+", 
                    RowBox[{"3", " ", "a", " ", 
                    SuperscriptBox["M", "2"], " ", "r", " ", "\[Sigma]"}]}], 
                    ")"}], " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"8", " ", 
                    SuperscriptBox["a", "3"], " ", 
                    SuperscriptBox["M", "2"], " ", 
                    SuperscriptBox["r", "2"]}], "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["a", "3"], " ", "M", " ", 
                    SuperscriptBox["r", "3"]}], "-", 
                    RowBox[{"2", " ", "a", " ", "M", " ", 
                    SuperscriptBox["r", "5"]}], "+", 
                    RowBox[{"20", " ", 
                    SuperscriptBox["a", "4"], " ", 
                    SuperscriptBox["M", "3"], " ", "\[Sigma]"}], "+", 
                    RowBox[{"6", " ", 
                    SuperscriptBox["a", "4"], " ", 
                    SuperscriptBox["M", "2"], " ", "r", " ", "\[Sigma]"}], 
                    "+", 
                    RowBox[{"9", " ", 
                    SuperscriptBox["a", "2"], " ", 
                    SuperscriptBox["M", "3"], " ", 
                    SuperscriptBox["r", "2"], " ", "\[Sigma]"}], "+", 
                    RowBox[{"12", " ", 
                    SuperscriptBox["a", "2"], " ", 
                    SuperscriptBox["M", "2"], " ", 
                    SuperscriptBox["r", "3"], " ", "\[Sigma]"}], "+", 
                    RowBox[{"6", " ", 
                    SuperscriptBox["M", "2"], " ", 
                    SuperscriptBox["r", "5"], " ", "\[Sigma]"}], "-", 
                    RowBox[{"M", " ", 
                    SuperscriptBox["r", "6"], " ", "\[Sigma]"}]}], ")"}], 
                    "2"]}]}], ")"}], "2"]}], ")"}]}]}], ")"}], 
           RowBox[{"1", "/", "3"}]], "/", 
          RowBox[{"(", 
           RowBox[{"3", " ", 
            SuperscriptBox["2", 
             RowBox[{"1", "/", "3"}]], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "2"}], " ", 
               SuperscriptBox["a", "4"], " ", 
               SuperscriptBox["M", "2"], " ", 
               SuperscriptBox["r", "2"]}], "-", 
              RowBox[{
               SuperscriptBox["a", "4"], " ", "M", " ", 
               SuperscriptBox["r", "3"]}], "+", 
              RowBox[{
               SuperscriptBox["a", "2"], " ", "M", " ", 
               SuperscriptBox["r", "5"]}], "+", 
              RowBox[{
               SuperscriptBox["a", "2"], " ", 
               SuperscriptBox["r", "6"]}], "+", 
              SuperscriptBox["r", "8"], "-", 
              RowBox[{"5", " ", 
               SuperscriptBox["a", "5"], " ", 
               SuperscriptBox["M", "3"], " ", "\[Sigma]"}], "-", 
              RowBox[{"3", " ", 
               SuperscriptBox["a", "5"], " ", 
               SuperscriptBox["M", "2"], " ", "r", " ", "\[Sigma]"}], "-", 
              RowBox[{"3", " ", 
               SuperscriptBox["a", "3"], " ", 
               SuperscriptBox["M", "3"], " ", 
               SuperscriptBox["r", "2"], " ", "\[Sigma]"}], "-", 
              RowBox[{"7", " ", 
               SuperscriptBox["a", "3"], " ", 
               SuperscriptBox["M", "2"], " ", 
               SuperscriptBox["r", "3"], " ", "\[Sigma]"}], "-", 
              RowBox[{"6", " ", "a", " ", 
               SuperscriptBox["M", "2"], " ", 
               SuperscriptBox["r", "5"], " ", "\[Sigma]"}]}], ")"}]}], 
           ")"}]}], "-", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             FractionBox[
              RowBox[{"8", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "8"}], " ", "a", " ", 
                  SuperscriptBox["M", "2"], " ", 
                  SuperscriptBox["r", "2"]}], "+", 
                 RowBox[{"2", " ", "a", " ", "M", " ", 
                  SuperscriptBox["r", "3"]}], "-", 
                 RowBox[{"20", " ", 
                  SuperscriptBox["a", "2"], " ", 
                  SuperscriptBox["M", "3"], " ", "\[Sigma]"}], "+", 
                 RowBox[{"6", " ", 
                  SuperscriptBox["a", "2"], " ", 
                  SuperscriptBox["M", "2"], " ", "r", " ", "\[Sigma]"}], "-", 
                 RowBox[{"3", " ", 
                  SuperscriptBox["M", "3"], " ", 
                  SuperscriptBox["r", "2"], " ", "\[Sigma]"}], "+", 
                 RowBox[{"2", " ", 
                  SuperscriptBox["M", "2"], " ", 
                  SuperscriptBox["r", "3"], " ", "\[Sigma]"}]}], ")"}]}], 
              RowBox[{
               RowBox[{"2", " ", 
                SuperscriptBox["a", "4"], " ", 
                SuperscriptBox["M", "2"], " ", 
                SuperscriptBox["r", "2"]}], "+", 
               RowBox[{
                SuperscriptBox["a", "4"], " ", "M", " ", 
                SuperscriptBox["r", "3"]}], "-", 
               RowBox[{
                SuperscriptBox["a", "2"], " ", "M", " ", 
                SuperscriptBox["r", "5"]}], "-", 
               RowBox[{
                SuperscriptBox["a", "2"], " ", 
                SuperscriptBox["r", "6"]}], "-", 
               SuperscriptBox["r", "8"], "+", 
               RowBox[{"5", " ", 
                SuperscriptBox["a", "5"], " ", 
                SuperscriptBox["M", "3"], " ", "\[Sigma]"}], "+", 
               RowBox[{"3", " ", 
                SuperscriptBox["a", "5"], " ", 
                SuperscriptBox["M", "2"], " ", "r", " ", "\[Sigma]"}], "+", 
               RowBox[{"3", " ", 
                SuperscriptBox["a", "3"], " ", 
                SuperscriptBox["M", "3"], " ", 
                SuperscriptBox["r", "2"], " ", "\[Sigma]"}], "+", 
               RowBox[{"7", " ", 
                SuperscriptBox["a", "3"], " ", 
                SuperscriptBox["M", "2"], " ", 
                SuperscriptBox["r", "3"], " ", "\[Sigma]"}], "+", 
               RowBox[{"6", " ", "a", " ", 
                SuperscriptBox["M", "2"], " ", 
                SuperscriptBox["r", "5"], " ", "\[Sigma]"}]}]]}], "+", 
            FractionBox[
             RowBox[{"4", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"12", " ", 
                 SuperscriptBox["a", "2"], " ", 
                 SuperscriptBox["M", "2"], " ", 
                 SuperscriptBox["r", "2"]}], "-", 
                RowBox[{"M", " ", 
                 SuperscriptBox["r", "5"]}], "+", 
                SuperscriptBox["r", "6"], "+", 
                RowBox[{"30", " ", 
                 SuperscriptBox["a", "3"], " ", 
                 SuperscriptBox["M", "3"], " ", "\[Sigma]"}], "+", 
                RowBox[{"9", " ", "a", " ", 
                 SuperscriptBox["M", "3"], " ", 
                 SuperscriptBox["r", "2"], " ", "\[Sigma]"}], "+", 
                RowBox[{"3", " ", "a", " ", 
                 SuperscriptBox["M", "2"], " ", 
                 SuperscriptBox["r", "3"], " ", "\[Sigma]"}]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "8"}], " ", 
                 SuperscriptBox["a", "3"], " ", 
                 SuperscriptBox["M", "2"], " ", 
                 SuperscriptBox["r", "2"]}], "-", 
                RowBox[{"2", " ", 
                 SuperscriptBox["a", "3"], " ", "M", " ", 
                 SuperscriptBox["r", "3"]}], "+", 
                RowBox[{"2", " ", "a", " ", "M", " ", 
                 SuperscriptBox["r", "5"]}], "-", 
                RowBox[{"20", " ", 
                 SuperscriptBox["a", "4"], " ", 
                 SuperscriptBox["M", "3"], " ", "\[Sigma]"}], "-", 
                RowBox[{"6", " ", 
                 SuperscriptBox["a", "4"], " ", 
                 SuperscriptBox["M", "2"], " ", "r", " ", "\[Sigma]"}], "-", 
                RowBox[{"9", " ", 
                 SuperscriptBox["a", "2"], " ", 
                 SuperscriptBox["M", "3"], " ", 
                 SuperscriptBox["r", "2"], " ", "\[Sigma]"}], "-", 
                RowBox[{"12", " ", 
                 SuperscriptBox["a", "2"], " ", 
                 SuperscriptBox["M", "2"], " ", 
                 SuperscriptBox["r", "3"], " ", "\[Sigma]"}], "-", 
                RowBox[{"6", " ", 
                 SuperscriptBox["M", "2"], " ", 
                 SuperscriptBox["r", "5"], " ", "\[Sigma]"}], "+", 
                RowBox[{"M", " ", 
                 SuperscriptBox["r", "6"], " ", "\[Sigma]"}]}], ")"}]}], 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", " ", 
                 SuperscriptBox["a", "4"], " ", 
                 SuperscriptBox["M", "2"], " ", 
                 SuperscriptBox["r", "2"]}], "+", 
                RowBox[{
                 SuperscriptBox["a", "4"], " ", "M", " ", 
                 SuperscriptBox["r", "3"]}], "-", 
                RowBox[{
                 SuperscriptBox["a", "2"], " ", "M", " ", 
                 SuperscriptBox["r", "5"]}], "-", 
                RowBox[{
                 SuperscriptBox["a", "2"], " ", 
                 SuperscriptBox["r", "6"]}], "-", 
                SuperscriptBox["r", "8"], "+", 
                RowBox[{"5", " ", 
                 SuperscriptBox["a", "5"], " ", 
                 SuperscriptBox["M", "3"], " ", "\[Sigma]"}], "+", 
                RowBox[{"3", " ", 
                 SuperscriptBox["a", "5"], " ", 
                 SuperscriptBox["M", "2"], " ", "r", " ", "\[Sigma]"}], "+", 
                RowBox[{"3", " ", 
                 SuperscriptBox["a", "3"], " ", 
                 SuperscriptBox["M", "3"], " ", 
                 SuperscriptBox["r", "2"], " ", "\[Sigma]"}], "+", 
                RowBox[{"7", " ", 
                 SuperscriptBox["a", "3"], " ", 
                 SuperscriptBox["M", "2"], " ", 
                 SuperscriptBox["r", "3"], " ", "\[Sigma]"}], "+", 
                RowBox[{"6", " ", "a", " ", 
                 SuperscriptBox["M", "2"], " ", 
                 SuperscriptBox["r", "5"], " ", "\[Sigma]"}]}], ")"}], "2"]], 
            "-", 
            FractionBox[
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "8"}], " ", 
                 SuperscriptBox["a", "3"], " ", 
                 SuperscriptBox["M", "2"], " ", 
                 SuperscriptBox["r", "2"]}], "-", 
                RowBox[{"2", " ", 
                 SuperscriptBox["a", "3"], " ", "M", " ", 
                 SuperscriptBox["r", "3"]}], "+", 
                RowBox[{"2", " ", "a", " ", "M", " ", 
                 SuperscriptBox["r", "5"]}], "-", 
                RowBox[{"20", " ", 
                 SuperscriptBox["a", "4"], " ", 
                 SuperscriptBox["M", "3"], " ", "\[Sigma]"}], "-", 
                RowBox[{"6", " ", 
                 SuperscriptBox["a", "4"], " ", 
                 SuperscriptBox["M", "2"], " ", "r", " ", "\[Sigma]"}], "-", 
                RowBox[{"9", " ", 
                 SuperscriptBox["a", "2"], " ", 
                 SuperscriptBox["M", "3"], " ", 
                 SuperscriptBox["r", "2"], " ", "\[Sigma]"}], "-", 
                RowBox[{"12", " ", 
                 SuperscriptBox["a", "2"], " ", 
                 SuperscriptBox["M", "2"], " ", 
                 SuperscriptBox["r", "3"], " ", "\[Sigma]"}], "-", 
                RowBox[{"6", " ", 
                 SuperscriptBox["M", "2"], " ", 
                 SuperscriptBox["r", "5"], " ", "\[Sigma]"}], "+", 
                RowBox[{"M", " ", 
                 SuperscriptBox["r", "6"], " ", "\[Sigma]"}]}], ")"}], "3"], 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", " ", 
                 SuperscriptBox["a", "4"], " ", 
                 SuperscriptBox["M", "2"], " ", 
                 SuperscriptBox["r", "2"]}], "+", 
                RowBox[{
                 SuperscriptBox["a", "4"], " ", "M", " ", 
                 SuperscriptBox["r", "3"]}], "-", 
                RowBox[{
                 SuperscriptBox["a", "2"], " ", "M", " ", 
                 SuperscriptBox["r", "5"]}], "-", 
                RowBox[{
                 SuperscriptBox["a", "2"], " ", 
                 SuperscriptBox["r", "6"]}], "-", 
                SuperscriptBox["r", "8"], "+", 
                RowBox[{"5", " ", 
                 SuperscriptBox["a", "5"], " ", 
                 SuperscriptBox["M", "3"], " ", "\[Sigma]"}], "+", 
                RowBox[{"3", " ", 
                 SuperscriptBox["a", "5"], " ", 
                 SuperscriptBox["M", "2"], " ", "r", " ", "\[Sigma]"}], "+", 
                RowBox[{"3", " ", 
                 SuperscriptBox["a", "3"], " ", 
                 SuperscriptBox["M", "3"], " ", 
                 SuperscriptBox["r", "2"], " ", "\[Sigma]"}], "+", 
                RowBox[{"7", " ", 
                 SuperscriptBox["a", "3"], " ", 
                 SuperscriptBox["M", "2"], " ", 
                 SuperscriptBox["r", "3"], " ", "\[Sigma]"}], "+", 
                RowBox[{"6", " ", "a", " ", 
                 SuperscriptBox["M", "2"], " ", 
                 SuperscriptBox["r", "5"], " ", "\[Sigma]"}]}], ")"}], 
              "3"]]}], ")"}], "/", 
          RowBox[{"(", 
           RowBox[{"4", " ", 
            RowBox[{"\[Sqrt]", 
             RowBox[{"(", 
              RowBox[{
               FractionBox[
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "12"}], " ", 
                  SuperscriptBox["a", "2"], " ", 
                  SuperscriptBox["M", "2"], " ", 
                  SuperscriptBox["r", "2"]}], "+", 
                 RowBox[{"M", " ", 
                  SuperscriptBox["r", "5"]}], "-", 
                 SuperscriptBox["r", "6"], "-", 
                 RowBox[{"30", " ", 
                  SuperscriptBox["a", "3"], " ", 
                  SuperscriptBox["M", "3"], " ", "\[Sigma]"}], "-", 
                 RowBox[{"9", " ", "a", " ", 
                  SuperscriptBox["M", "3"], " ", 
                  SuperscriptBox["r", "2"], " ", "\[Sigma]"}], "-", 
                 RowBox[{"3", " ", "a", " ", 
                  SuperscriptBox["M", "2"], " ", 
                  SuperscriptBox["r", "3"], " ", "\[Sigma]"}]}], 
                RowBox[{"3", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", "2"}], " ", 
                    SuperscriptBox["a", "4"], " ", 
                    SuperscriptBox["M", "2"], " ", 
                    SuperscriptBox["r", "2"]}], "-", 
                   RowBox[{
                    SuperscriptBox["a", "4"], " ", "M", " ", 
                    SuperscriptBox["r", "3"]}], "+", 
                   RowBox[{
                    SuperscriptBox["a", "2"], " ", "M", " ", 
                    SuperscriptBox["r", "5"]}], "+", 
                   RowBox[{
                    SuperscriptBox["a", "2"], " ", 
                    SuperscriptBox["r", "6"]}], "+", 
                   SuperscriptBox["r", "8"], "-", 
                   RowBox[{"5", " ", 
                    SuperscriptBox["a", "5"], " ", 
                    SuperscriptBox["M", "3"], " ", "\[Sigma]"}], "-", 
                   RowBox[{"3", " ", 
                    SuperscriptBox["a", "5"], " ", 
                    SuperscriptBox["M", "2"], " ", "r", " ", "\[Sigma]"}], 
                   "-", 
                   RowBox[{"3", " ", 
                    SuperscriptBox["a", "3"], " ", 
                    SuperscriptBox["M", "3"], " ", 
                    SuperscriptBox["r", "2"], " ", "\[Sigma]"}], "-", 
                   RowBox[{"7", " ", 
                    SuperscriptBox["a", "3"], " ", 
                    SuperscriptBox["M", "2"], " ", 
                    SuperscriptBox["r", "3"], " ", "\[Sigma]"}], "-", 
                   RowBox[{"6", " ", "a", " ", 
                    SuperscriptBox["M", "2"], " ", 
                    SuperscriptBox["r", "5"], " ", "\[Sigma]"}]}], ")"}]}]], 
               "-", 
               FractionBox[
                RowBox[{
                 RowBox[{"12", " ", 
                  SuperscriptBox["a", "2"], " ", 
                  SuperscriptBox["M", "2"], " ", 
                  SuperscriptBox["r", "2"]}], "-", 
                 RowBox[{"M", " ", 
                  SuperscriptBox["r", "5"]}], "+", 
                 SuperscriptBox["r", "6"], "+", 
                 RowBox[{"30", " ", 
                  SuperscriptBox["a", "3"], " ", 
                  SuperscriptBox["M", "3"], " ", "\[Sigma]"}], "+", 
                 RowBox[{"9", " ", "a", " ", 
                  SuperscriptBox["M", "3"], " ", 
                  SuperscriptBox["r", "2"], " ", "\[Sigma]"}], "+", 
                 RowBox[{"3", " ", "a", " ", 
                  SuperscriptBox["M", "2"], " ", 
                  SuperscriptBox["r", "3"], " ", "\[Sigma]"}]}], 
                RowBox[{
                 RowBox[{"2", " ", 
                  SuperscriptBox["a", "4"], " ", 
                  SuperscriptBox["M", "2"], " ", 
                  SuperscriptBox["r", "2"]}], "+", 
                 RowBox[{
                  SuperscriptBox["a", "4"], " ", "M", " ", 
                  SuperscriptBox["r", "3"]}], "-", 
                 RowBox[{
                  SuperscriptBox["a", "2"], " ", "M", " ", 
                  SuperscriptBox["r", "5"]}], "-", 
                 RowBox[{
                  SuperscriptBox["a", "2"], " ", 
                  SuperscriptBox["r", "6"]}], "-", 
                 SuperscriptBox["r", "8"], "+", 
                 RowBox[{"5", " ", 
                  SuperscriptBox["a", "5"], " ", 
                  SuperscriptBox["M", "3"], " ", "\[Sigma]"}], "+", 
                 RowBox[{"3", " ", 
                  SuperscriptBox["a", "5"], " ", 
                  SuperscriptBox["M", "2"], " ", "r", " ", "\[Sigma]"}], "+", 
                 RowBox[{"3", " ", 
                  SuperscriptBox["a", "3"], " ", 
                  SuperscriptBox["M", "3"], " ", 
                  SuperscriptBox["r", "2"], " ", "\[Sigma]"}], "+", 
                 RowBox[{"7", " ", 
                  SuperscriptBox["a", "3"], " ", 
                  SuperscriptBox["M", "2"], " ", 
                  SuperscriptBox["r", "3"], " ", "\[Sigma]"}], "+", 
                 RowBox[{"6", " ", "a", " ", 
                  SuperscriptBox["M", "2"], " ", 
                  SuperscriptBox["r", "5"], " ", "\[Sigma]"}]}]], "+", 
               FractionBox[
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", "8"}], " ", 
                    SuperscriptBox["a", "3"], " ", 
                    SuperscriptBox["M", "2"], " ", 
                    SuperscriptBox["r", "2"]}], "-", 
                   RowBox[{"2", " ", 
                    SuperscriptBox["a", "3"], " ", "M", " ", 
                    SuperscriptBox["r", "3"]}], "+", 
                   RowBox[{"2", " ", "a", " ", "M", " ", 
                    SuperscriptBox["r", "5"]}], "-", 
                   RowBox[{"20", " ", 
                    SuperscriptBox["a", "4"], " ", 
                    SuperscriptBox["M", "3"], " ", "\[Sigma]"}], "-", 
                   RowBox[{"6", " ", 
                    SuperscriptBox["a", "4"], " ", 
                    SuperscriptBox["M", "2"], " ", "r", " ", "\[Sigma]"}], 
                   "-", 
                   RowBox[{"9", " ", 
                    SuperscriptBox["a", "2"], " ", 
                    SuperscriptBox["M", "3"], " ", 
                    SuperscriptBox["r", "2"], " ", "\[Sigma]"}], "-", 
                   RowBox[{"12", " ", 
                    SuperscriptBox["a", "2"], " ", 
                    SuperscriptBox["M", "2"], " ", 
                    SuperscriptBox["r", "3"], " ", "\[Sigma]"}], "-", 
                   RowBox[{"6", " ", 
                    SuperscriptBox["M", "2"], " ", 
                    SuperscriptBox["r", "5"], " ", "\[Sigma]"}], "+", 
                   RowBox[{"M", " ", 
                    SuperscriptBox["r", "6"], " ", "\[Sigma]"}]}], ")"}], 
                 "2"], 
                RowBox[{"4", " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"2", " ", 
                    SuperscriptBox["a", "4"], " ", 
                    SuperscriptBox["M", "2"], " ", 
                    SuperscriptBox["r", "2"]}], "+", 
                    RowBox[{
                    SuperscriptBox["a", "4"], " ", "M", " ", 
                    SuperscriptBox["r", "3"]}], "-", 
                    RowBox[{
                    SuperscriptBox["a", "2"], " ", "M", " ", 
                    SuperscriptBox["r", "5"]}], "-", 
                    RowBox[{
                    SuperscriptBox["a", "2"], " ", 
                    SuperscriptBox["r", "6"]}], "-", 
                    SuperscriptBox["r", "8"], "+", 
                    RowBox[{"5", " ", 
                    SuperscriptBox["a", "5"], " ", 
                    SuperscriptBox["M", "3"], " ", "\[Sigma]"}], "+", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["a", "5"], " ", 
                    SuperscriptBox["M", "2"], " ", "r", " ", "\[Sigma]"}], 
                    "+", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["a", "3"], " ", 
                    SuperscriptBox["M", "3"], " ", 
                    SuperscriptBox["r", "2"], " ", "\[Sigma]"}], "+", 
                    RowBox[{"7", " ", 
                    SuperscriptBox["a", "3"], " ", 
                    SuperscriptBox["M", "2"], " ", 
                    SuperscriptBox["r", "3"], " ", "\[Sigma]"}], "+", 
                    RowBox[{"6", " ", "a", " ", 
                    SuperscriptBox["M", "2"], " ", 
                    SuperscriptBox["r", "5"], " ", "\[Sigma]"}]}], ")"}], 
                  "2"]}]], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["2", 
                   RowBox[{"1", "/", "3"}]], " ", 
                  SuperscriptBox["r", "6"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"12", " ", 
                    SuperscriptBox["a", "2"], " ", "M", " ", 
                    SuperscriptBox["r", "3"]}], "-", 
                    RowBox[{"23", " ", 
                    SuperscriptBox["M", "2"], " ", 
                    SuperscriptBox["r", "4"]}], "+", 
                    RowBox[{"10", " ", "M", " ", 
                    SuperscriptBox["r", "5"]}], "+", 
                    SuperscriptBox["r", "6"], "+", 
                    RowBox[{"36", " ", 
                    SuperscriptBox["a", "3"], " ", 
                    SuperscriptBox["M", "2"], " ", "r", " ", "\[Sigma]"}], 
                    "-", 
                    RowBox[{"72", " ", "a", " ", 
                    SuperscriptBox["M", "3"], " ", 
                    SuperscriptBox["r", "2"], " ", "\[Sigma]"}], "+", 
                    RowBox[{"36", " ", "a", " ", 
                    SuperscriptBox["M", "2"], " ", 
                    SuperscriptBox["r", "3"], " ", "\[Sigma]"}], "+", 
                    RowBox[{"33", " ", 
                    SuperscriptBox["a", "2"], " ", 
                    SuperscriptBox["M", "4"], " ", 
                    SuperscriptBox["\[Sigma]", "2"]}], "-", 
                    RowBox[{"18", " ", 
                    SuperscriptBox["a", "2"], " ", 
                    SuperscriptBox["M", "3"], " ", "r", " ", 
                    SuperscriptBox["\[Sigma]", "2"]}], "-", 
                    RowBox[{"54", " ", 
                    SuperscriptBox["M", "5"], " ", "r", " ", 
                    SuperscriptBox["\[Sigma]", "2"]}], "+", 
                    RowBox[{"45", " ", 
                    SuperscriptBox["M", "4"], " ", 
                    SuperscriptBox["r", "2"], " ", 
                    SuperscriptBox["\[Sigma]", "2"]}], "-", 
                    RowBox[{"6", " ", 
                    SuperscriptBox["M", "3"], " ", 
                    SuperscriptBox["r", "3"], " ", 
                    SuperscriptBox["\[Sigma]", "2"]}]}], ")"}]}], ")"}], "/", 
                RowBox[{"(", 
                 RowBox[{"3", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"-", "2"}], " ", 
                    SuperscriptBox["a", "4"], " ", 
                    SuperscriptBox["M", "2"], " ", 
                    SuperscriptBox["r", "2"]}], "-", 
                    RowBox[{
                    SuperscriptBox["a", "4"], " ", "M", " ", 
                    SuperscriptBox["r", "3"]}], "+", 
                    RowBox[{
                    SuperscriptBox["a", "2"], " ", "M", " ", 
                    SuperscriptBox["r", "5"]}], "+", 
                    RowBox[{
                    SuperscriptBox["a", "2"], " ", 
                    SuperscriptBox["r", "6"]}], "+", 
                    SuperscriptBox["r", "8"], "-", 
                    RowBox[{"5", " ", 
                    SuperscriptBox["a", "5"], " ", 
                    SuperscriptBox["M", "3"], " ", "\[Sigma]"}], "-", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["a", "5"], " ", 
                    SuperscriptBox["M", "2"], " ", "r", " ", "\[Sigma]"}], 
                    "-", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["a", "3"], " ", 
                    SuperscriptBox["M", "3"], " ", 
                    SuperscriptBox["r", "2"], " ", "\[Sigma]"}], "-", 
                    RowBox[{"7", " ", 
                    SuperscriptBox["a", "3"], " ", 
                    SuperscriptBox["M", "2"], " ", 
                    SuperscriptBox["r", "3"], " ", "\[Sigma]"}], "-", 
                    RowBox[{"6", " ", "a", " ", 
                    SuperscriptBox["M", "2"], " ", 
                    SuperscriptBox["r", "5"], " ", "\[Sigma]"}]}], ")"}], " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "12"}], " ", 
                    SuperscriptBox["a", "2"], " ", 
                    SuperscriptBox["M", "2"], " ", 
                    SuperscriptBox["r", "2"]}], "+", 
                    RowBox[{"M", " ", 
                    SuperscriptBox["r", "5"]}], "-", 
                    SuperscriptBox["r", "6"], "-", 
                    RowBox[{"30", " ", 
                    SuperscriptBox["a", "3"], " ", 
                    SuperscriptBox["M", "3"], " ", "\[Sigma]"}], "-", 
                    RowBox[{"9", " ", "a", " ", 
                    SuperscriptBox["M", "3"], " ", 
                    SuperscriptBox["r", "2"], " ", "\[Sigma]"}], "-", 
                    RowBox[{"3", " ", "a", " ", 
                    SuperscriptBox["M", "2"], " ", 
                    SuperscriptBox["r", "3"], " ", "\[Sigma]"}]}], ")"}], 
                    "3"]}], "+", 
                    RowBox[{"27", " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"8", " ", "a", " ", 
                    SuperscriptBox["M", "2"], " ", 
                    SuperscriptBox["r", "2"]}], "-", 
                    RowBox[{"2", " ", "a", " ", "M", " ", 
                    SuperscriptBox["r", "3"]}], "+", 
                    RowBox[{"20", " ", 
                    SuperscriptBox["a", "2"], " ", 
                    SuperscriptBox["M", "3"], " ", "\[Sigma]"}], "-", 
                    RowBox[{"6", " ", 
                    SuperscriptBox["a", "2"], " ", 
                    SuperscriptBox["M", "2"], " ", "r", " ", "\[Sigma]"}], 
                    "+", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["M", "3"], " ", 
                    SuperscriptBox["r", "2"], " ", "\[Sigma]"}], "-", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["M", "2"], " ", 
                    SuperscriptBox["r", "3"], " ", "\[Sigma]"}]}], ")"}], 
                    "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "2"}], " ", 
                    SuperscriptBox["a", "4"], " ", 
                    SuperscriptBox["M", "2"], " ", 
                    SuperscriptBox["r", "2"]}], "-", 
                    RowBox[{
                    SuperscriptBox["a", "4"], " ", "M", " ", 
                    SuperscriptBox["r", "3"]}], "+", 
                    RowBox[{
                    SuperscriptBox["a", "2"], " ", "M", " ", 
                    SuperscriptBox["r", "5"]}], "+", 
                    RowBox[{
                    SuperscriptBox["a", "2"], " ", 
                    SuperscriptBox["r", "6"]}], "+", 
                    SuperscriptBox["r", "8"], "-", 
                    RowBox[{"5", " ", 
                    SuperscriptBox["a", "5"], " ", 
                    SuperscriptBox["M", "3"], " ", "\[Sigma]"}], "-", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["a", "5"], " ", 
                    SuperscriptBox["M", "2"], " ", "r", " ", "\[Sigma]"}], 
                    "-", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["a", "3"], " ", 
                    SuperscriptBox["M", "3"], " ", 
                    SuperscriptBox["r", "2"], " ", "\[Sigma]"}], "-", 
                    RowBox[{"7", " ", 
                    SuperscriptBox["a", "3"], " ", 
                    SuperscriptBox["M", "2"], " ", 
                    SuperscriptBox["r", "3"], " ", "\[Sigma]"}], "-", 
                    RowBox[{"6", " ", "a", " ", 
                    SuperscriptBox["M", "2"], " ", 
                    SuperscriptBox["r", "5"], " ", "\[Sigma]"}]}], ")"}]}], 
                    "-", 
                    RowBox[{"72", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "2"}], " ", 
                    SuperscriptBox["M", "2"], " ", 
                    SuperscriptBox["r", "2"]}], "+", 
                    RowBox[{"M", " ", 
                    SuperscriptBox["r", "3"]}], "-", 
                    RowBox[{"5", " ", "a", " ", 
                    SuperscriptBox["M", "3"], " ", "\[Sigma]"}], "+", 
                    RowBox[{"3", " ", "a", " ", 
                    SuperscriptBox["M", "2"], " ", "r", " ", "\[Sigma]"}]}], 
                    ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "12"}], " ", 
                    SuperscriptBox["a", "2"], " ", 
                    SuperscriptBox["M", "2"], " ", 
                    SuperscriptBox["r", "2"]}], "+", 
                    RowBox[{"M", " ", 
                    SuperscriptBox["r", "5"]}], "-", 
                    SuperscriptBox["r", "6"], "-", 
                    RowBox[{"30", " ", 
                    SuperscriptBox["a", "3"], " ", 
                    SuperscriptBox["M", "3"], " ", "\[Sigma]"}], "-", 
                    RowBox[{"9", " ", "a", " ", 
                    SuperscriptBox["M", "3"], " ", 
                    SuperscriptBox["r", "2"], " ", "\[Sigma]"}], "-", 
                    RowBox[{"3", " ", "a", " ", 
                    SuperscriptBox["M", "2"], " ", 
                    SuperscriptBox["r", "3"], " ", "\[Sigma]"}]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "2"}], " ", 
                    SuperscriptBox["a", "4"], " ", 
                    SuperscriptBox["M", "2"], " ", 
                    SuperscriptBox["r", "2"]}], "-", 
                    RowBox[{
                    SuperscriptBox["a", "4"], " ", "M", " ", 
                    SuperscriptBox["r", "3"]}], "+", 
                    RowBox[{
                    SuperscriptBox["a", "2"], " ", "M", " ", 
                    SuperscriptBox["r", "5"]}], "+", 
                    RowBox[{
                    SuperscriptBox["a", "2"], " ", 
                    SuperscriptBox["r", "6"]}], "+", 
                    SuperscriptBox["r", "8"], "-", 
                    RowBox[{"5", " ", 
                    SuperscriptBox["a", "5"], " ", 
                    SuperscriptBox["M", "3"], " ", "\[Sigma]"}], "-", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["a", "5"], " ", 
                    SuperscriptBox["M", "2"], " ", "r", " ", "\[Sigma]"}], 
                    "-", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["a", "3"], " ", 
                    SuperscriptBox["M", "3"], " ", 
                    SuperscriptBox["r", "2"], " ", "\[Sigma]"}], "-", 
                    RowBox[{"7", " ", 
                    SuperscriptBox["a", "3"], " ", 
                    SuperscriptBox["M", "2"], " ", 
                    SuperscriptBox["r", "3"], " ", "\[Sigma]"}], "-", 
                    RowBox[{"6", " ", "a", " ", 
                    SuperscriptBox["M", "2"], " ", 
                    SuperscriptBox["r", "5"], " ", "\[Sigma]"}]}], ")"}]}], 
                    "-", 
                    RowBox[{"9", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"8", " ", "a", " ", 
                    SuperscriptBox["M", "2"], " ", 
                    SuperscriptBox["r", "2"]}], "-", 
                    RowBox[{"2", " ", "a", " ", "M", " ", 
                    SuperscriptBox["r", "3"]}], "+", 
                    RowBox[{"20", " ", 
                    SuperscriptBox["a", "2"], " ", 
                    SuperscriptBox["M", "3"], " ", "\[Sigma]"}], "-", 
                    RowBox[{"6", " ", 
                    SuperscriptBox["a", "2"], " ", 
                    SuperscriptBox["M", "2"], " ", "r", " ", "\[Sigma]"}], 
                    "+", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["M", "3"], " ", 
                    SuperscriptBox["r", "2"], " ", "\[Sigma]"}], "-", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["M", "2"], " ", 
                    SuperscriptBox["r", "3"], " ", "\[Sigma]"}]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "12"}], " ", 
                    SuperscriptBox["a", "2"], " ", 
                    SuperscriptBox["M", "2"], " ", 
                    SuperscriptBox["r", "2"]}], "+", 
                    RowBox[{"M", " ", 
                    SuperscriptBox["r", "5"]}], "-", 
                    SuperscriptBox["r", "6"], "-", 
                    RowBox[{"30", " ", 
                    SuperscriptBox["a", "3"], " ", 
                    SuperscriptBox["M", "3"], " ", "\[Sigma]"}], "-", 
                    RowBox[{"9", " ", "a", " ", 
                    SuperscriptBox["M", "3"], " ", 
                    SuperscriptBox["r", "2"], " ", "\[Sigma]"}], "-", 
                    RowBox[{"3", " ", "a", " ", 
                    SuperscriptBox["M", "2"], " ", 
                    SuperscriptBox["r", "3"], " ", "\[Sigma]"}]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"8", " ", 
                    SuperscriptBox["a", "3"], " ", 
                    SuperscriptBox["M", "2"], " ", 
                    SuperscriptBox["r", "2"]}], "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["a", "3"], " ", "M", " ", 
                    SuperscriptBox["r", "3"]}], "-", 
                    RowBox[{"2", " ", "a", " ", "M", " ", 
                    SuperscriptBox["r", "5"]}], "+", 
                    RowBox[{"20", " ", 
                    SuperscriptBox["a", "4"], " ", 
                    SuperscriptBox["M", "3"], " ", "\[Sigma]"}], "+", 
                    RowBox[{"6", " ", 
                    SuperscriptBox["a", "4"], " ", 
                    SuperscriptBox["M", "2"], " ", "r", " ", "\[Sigma]"}], 
                    "+", 
                    RowBox[{"9", " ", 
                    SuperscriptBox["a", "2"], " ", 
                    SuperscriptBox["M", "3"], " ", 
                    SuperscriptBox["r", "2"], " ", "\[Sigma]"}], "+", 
                    RowBox[{"12", " ", 
                    SuperscriptBox["a", "2"], " ", 
                    SuperscriptBox["M", "2"], " ", 
                    SuperscriptBox["r", "3"], " ", "\[Sigma]"}], "+", 
                    RowBox[{"6", " ", 
                    SuperscriptBox["M", "2"], " ", 
                    SuperscriptBox["r", "5"], " ", "\[Sigma]"}], "-", 
                    RowBox[{"M", " ", 
                    SuperscriptBox["r", "6"], " ", "\[Sigma]"}]}], ")"}]}], 
                    "+", 
                    RowBox[{"27", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "2"}], " ", 
                    SuperscriptBox["M", "2"], " ", 
                    SuperscriptBox["r", "2"]}], "+", 
                    RowBox[{"M", " ", 
                    SuperscriptBox["r", "3"]}], "-", 
                    RowBox[{"5", " ", "a", " ", 
                    SuperscriptBox["M", "3"], " ", "\[Sigma]"}], "+", 
                    RowBox[{"3", " ", "a", " ", 
                    SuperscriptBox["M", "2"], " ", "r", " ", "\[Sigma]"}]}], 
                    ")"}], " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"8", " ", 
                    SuperscriptBox["a", "3"], " ", 
                    SuperscriptBox["M", "2"], " ", 
                    SuperscriptBox["r", "2"]}], "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["a", "3"], " ", "M", " ", 
                    SuperscriptBox["r", "3"]}], "-", 
                    RowBox[{"2", " ", "a", " ", "M", " ", 
                    SuperscriptBox["r", "5"]}], "+", 
                    RowBox[{"20", " ", 
                    SuperscriptBox["a", "4"], " ", 
                    SuperscriptBox["M", "3"], " ", "\[Sigma]"}], "+", 
                    RowBox[{"6", " ", 
                    SuperscriptBox["a", "4"], " ", 
                    SuperscriptBox["M", "2"], " ", "r", " ", "\[Sigma]"}], 
                    "+", 
                    RowBox[{"9", " ", 
                    SuperscriptBox["a", "2"], " ", 
                    SuperscriptBox["M", "3"], " ", 
                    SuperscriptBox["r", "2"], " ", "\[Sigma]"}], "+", 
                    RowBox[{"12", " ", 
                    SuperscriptBox["a", "2"], " ", 
                    SuperscriptBox["M", "2"], " ", 
                    SuperscriptBox["r", "3"], " ", "\[Sigma]"}], "+", 
                    RowBox[{"6", " ", 
                    SuperscriptBox["M", "2"], " ", 
                    SuperscriptBox["r", "5"], " ", "\[Sigma]"}], "-", 
                    RowBox[{"M", " ", 
                    SuperscriptBox["r", "6"], " ", "\[Sigma]"}]}], ")"}], 
                    "2"]}], "+", 
                    RowBox[{"\[Sqrt]", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "4"}], " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"12", " ", 
                    SuperscriptBox["a", "2"], " ", "M", " ", 
                    SuperscriptBox["r", "9"]}], "-", 
                    RowBox[{"23", " ", 
                    SuperscriptBox["M", "2"], " ", 
                    SuperscriptBox["r", "10"]}], "+", 
                    RowBox[{"10", " ", "M", " ", 
                    SuperscriptBox["r", "11"]}], "+", 
                    SuperscriptBox["r", "12"], "+", 
                    RowBox[{"36", " ", 
                    SuperscriptBox["a", "3"], " ", 
                    SuperscriptBox["M", "2"], " ", 
                    SuperscriptBox["r", "7"], " ", "\[Sigma]"}], "-", 
                    RowBox[{"72", " ", "a", " ", 
                    SuperscriptBox["M", "3"], " ", 
                    SuperscriptBox["r", "8"], " ", "\[Sigma]"}], "+", 
                    RowBox[{"36", " ", "a", " ", 
                    SuperscriptBox["M", "2"], " ", 
                    SuperscriptBox["r", "9"], " ", "\[Sigma]"}], "+", 
                    RowBox[{"33", " ", 
                    SuperscriptBox["a", "2"], " ", 
                    SuperscriptBox["M", "4"], " ", 
                    SuperscriptBox["r", "6"], " ", 
                    SuperscriptBox["\[Sigma]", "2"]}], "-", 
                    RowBox[{"18", " ", 
                    SuperscriptBox["a", "2"], " ", 
                    SuperscriptBox["M", "3"], " ", 
                    SuperscriptBox["r", "7"], " ", 
                    SuperscriptBox["\[Sigma]", "2"]}], "-", 
                    RowBox[{"54", " ", 
                    SuperscriptBox["M", "5"], " ", 
                    SuperscriptBox["r", "7"], " ", 
                    SuperscriptBox["\[Sigma]", "2"]}], "+", 
                    RowBox[{"45", " ", 
                    SuperscriptBox["M", "4"], " ", 
                    SuperscriptBox["r", "8"], " ", 
                    SuperscriptBox["\[Sigma]", "2"]}], "-", 
                    RowBox[{"6", " ", 
                    SuperscriptBox["M", "3"], " ", 
                    SuperscriptBox["r", "9"], " ", 
                    SuperscriptBox["\[Sigma]", "2"]}]}], ")"}], "3"]}], "+", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "12"}], " ", 
                    SuperscriptBox["a", "2"], " ", 
                    SuperscriptBox["M", "2"], " ", 
                    SuperscriptBox["r", "2"]}], "+", 
                    RowBox[{"M", " ", 
                    SuperscriptBox["r", "5"]}], "-", 
                    SuperscriptBox["r", "6"], "-", 
                    RowBox[{"30", " ", 
                    SuperscriptBox["a", "3"], " ", 
                    SuperscriptBox["M", "3"], " ", "\[Sigma]"}], "-", 
                    RowBox[{"9", " ", "a", " ", 
                    SuperscriptBox["M", "3"], " ", 
                    SuperscriptBox["r", "2"], " ", "\[Sigma]"}], "-", 
                    RowBox[{"3", " ", "a", " ", 
                    SuperscriptBox["M", "2"], " ", 
                    SuperscriptBox["r", "3"], " ", "\[Sigma]"}]}], ")"}], 
                    "3"]}], "+", 
                    RowBox[{"27", " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"8", " ", "a", " ", 
                    SuperscriptBox["M", "2"], " ", 
                    SuperscriptBox["r", "2"]}], "-", 
                    RowBox[{"2", " ", "a", " ", "M", " ", 
                    SuperscriptBox["r", "3"]}], "+", 
                    RowBox[{"20", " ", 
                    SuperscriptBox["a", "2"], " ", 
                    SuperscriptBox["M", "3"], " ", "\[Sigma]"}], "-", 
                    RowBox[{"6", " ", 
                    SuperscriptBox["a", "2"], " ", 
                    SuperscriptBox["M", "2"], " ", "r", " ", "\[Sigma]"}], 
                    "+", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["M", "3"], " ", 
                    SuperscriptBox["r", "2"], " ", "\[Sigma]"}], "-", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["M", "2"], " ", 
                    SuperscriptBox["r", "3"], " ", "\[Sigma]"}]}], ")"}], 
                    "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "2"}], " ", 
                    SuperscriptBox["a", "4"], " ", 
                    SuperscriptBox["M", "2"], " ", 
                    SuperscriptBox["r", "2"]}], "-", 
                    RowBox[{
                    SuperscriptBox["a", "4"], " ", "M", " ", 
                    SuperscriptBox["r", "3"]}], "+", 
                    RowBox[{
                    SuperscriptBox["a", "2"], " ", "M", " ", 
                    SuperscriptBox["r", "5"]}], "+", 
                    RowBox[{
                    SuperscriptBox["a", "2"], " ", 
                    SuperscriptBox["r", "6"]}], "+", 
                    SuperscriptBox["r", "8"], "-", 
                    RowBox[{"5", " ", 
                    SuperscriptBox["a", "5"], " ", 
                    SuperscriptBox["M", "3"], " ", "\[Sigma]"}], "-", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["a", "5"], " ", 
                    SuperscriptBox["M", "2"], " ", "r", " ", "\[Sigma]"}], 
                    "-", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["a", "3"], " ", 
                    SuperscriptBox["M", "3"], " ", 
                    SuperscriptBox["r", "2"], " ", "\[Sigma]"}], "-", 
                    RowBox[{"7", " ", 
                    SuperscriptBox["a", "3"], " ", 
                    SuperscriptBox["M", "2"], " ", 
                    SuperscriptBox["r", "3"], " ", "\[Sigma]"}], "-", 
                    RowBox[{"6", " ", "a", " ", 
                    SuperscriptBox["M", "2"], " ", 
                    SuperscriptBox["r", "5"], " ", "\[Sigma]"}]}], ")"}]}], 
                    "-", 
                    RowBox[{"72", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "2"}], " ", 
                    SuperscriptBox["M", "2"], " ", 
                    SuperscriptBox["r", "2"]}], "+", 
                    RowBox[{"M", " ", 
                    SuperscriptBox["r", "3"]}], "-", 
                    RowBox[{"5", " ", "a", " ", 
                    SuperscriptBox["M", "3"], " ", "\[Sigma]"}], "+", 
                    RowBox[{"3", " ", "a", " ", 
                    SuperscriptBox["M", "2"], " ", "r", " ", "\[Sigma]"}]}], 
                    ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "12"}], " ", 
                    SuperscriptBox["a", "2"], " ", 
                    SuperscriptBox["M", "2"], " ", 
                    SuperscriptBox["r", "2"]}], "+", 
                    RowBox[{"M", " ", 
                    SuperscriptBox["r", "5"]}], "-", 
                    SuperscriptBox["r", "6"], "-", 
                    RowBox[{"30", " ", 
                    SuperscriptBox["a", "3"], " ", 
                    SuperscriptBox["M", "3"], " ", "\[Sigma]"}], "-", 
                    RowBox[{"9", " ", "a", " ", 
                    SuperscriptBox["M", "3"], " ", 
                    SuperscriptBox["r", "2"], " ", "\[Sigma]"}], "-", 
                    RowBox[{"3", " ", "a", " ", 
                    SuperscriptBox["M", "2"], " ", 
                    SuperscriptBox["r", "3"], " ", "\[Sigma]"}]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "2"}], " ", 
                    SuperscriptBox["a", "4"], " ", 
                    SuperscriptBox["M", "2"], " ", 
                    SuperscriptBox["r", "2"]}], "-", 
                    RowBox[{
                    SuperscriptBox["a", "4"], " ", "M", " ", 
                    SuperscriptBox["r", "3"]}], "+", 
                    RowBox[{
                    SuperscriptBox["a", "2"], " ", "M", " ", 
                    SuperscriptBox["r", "5"]}], "+", 
                    RowBox[{
                    SuperscriptBox["a", "2"], " ", 
                    SuperscriptBox["r", "6"]}], "+", 
                    SuperscriptBox["r", "8"], "-", 
                    RowBox[{"5", " ", 
                    SuperscriptBox["a", "5"], " ", 
                    SuperscriptBox["M", "3"], " ", "\[Sigma]"}], "-", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["a", "5"], " ", 
                    SuperscriptBox["M", "2"], " ", "r", " ", "\[Sigma]"}], 
                    "-", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["a", "3"], " ", 
                    SuperscriptBox["M", "3"], " ", 
                    SuperscriptBox["r", "2"], " ", "\[Sigma]"}], "-", 
                    RowBox[{"7", " ", 
                    SuperscriptBox["a", "3"], " ", 
                    SuperscriptBox["M", "2"], " ", 
                    SuperscriptBox["r", "3"], " ", "\[Sigma]"}], "-", 
                    RowBox[{"6", " ", "a", " ", 
                    SuperscriptBox["M", "2"], " ", 
                    SuperscriptBox["r", "5"], " ", "\[Sigma]"}]}], ")"}]}], 
                    "-", 
                    RowBox[{"9", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"8", " ", "a", " ", 
                    SuperscriptBox["M", "2"], " ", 
                    SuperscriptBox["r", "2"]}], "-", 
                    RowBox[{"2", " ", "a", " ", "M", " ", 
                    SuperscriptBox["r", "3"]}], "+", 
                    RowBox[{"20", " ", 
                    SuperscriptBox["a", "2"], " ", 
                    SuperscriptBox["M", "3"], " ", "\[Sigma]"}], "-", 
                    RowBox[{"6", " ", 
                    SuperscriptBox["a", "2"], " ", 
                    SuperscriptBox["M", "2"], " ", "r", " ", "\[Sigma]"}], 
                    "+", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["M", "3"], " ", 
                    SuperscriptBox["r", "2"], " ", "\[Sigma]"}], "-", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["M", "2"], " ", 
                    SuperscriptBox["r", "3"], " ", "\[Sigma]"}]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "12"}], " ", 
                    SuperscriptBox["a", "2"], " ", 
                    SuperscriptBox["M", "2"], " ", 
                    SuperscriptBox["r", "2"]}], "+", 
                    RowBox[{"M", " ", 
                    SuperscriptBox["r", "5"]}], "-", 
                    SuperscriptBox["r", "6"], "-", 
                    RowBox[{"30", " ", 
                    SuperscriptBox["a", "3"], " ", 
                    SuperscriptBox["M", "3"], " ", "\[Sigma]"}], "-", 
                    RowBox[{"9", " ", "a", " ", 
                    SuperscriptBox["M", "3"], " ", 
                    SuperscriptBox["r", "2"], " ", "\[Sigma]"}], "-", 
                    RowBox[{"3", " ", "a", " ", 
                    SuperscriptBox["M", "2"], " ", 
                    SuperscriptBox["r", "3"], " ", "\[Sigma]"}]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"8", " ", 
                    SuperscriptBox["a", "3"], " ", 
                    SuperscriptBox["M", "2"], " ", 
                    SuperscriptBox["r", "2"]}], "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["a", "3"], " ", "M", " ", 
                    SuperscriptBox["r", "3"]}], "-", 
                    RowBox[{"2", " ", "a", " ", "M", " ", 
                    SuperscriptBox["r", "5"]}], "+", 
                    RowBox[{"20", " ", 
                    SuperscriptBox["a", "4"], " ", 
                    SuperscriptBox["M", "3"], " ", "\[Sigma]"}], "+", 
                    RowBox[{"6", " ", 
                    SuperscriptBox["a", "4"], " ", 
                    SuperscriptBox["M", "2"], " ", "r", " ", "\[Sigma]"}], 
                    "+", 
                    RowBox[{"9", " ", 
                    SuperscriptBox["a", "2"], " ", 
                    SuperscriptBox["M", "3"], " ", 
                    SuperscriptBox["r", "2"], " ", "\[Sigma]"}], "+", 
                    RowBox[{"12", " ", 
                    SuperscriptBox["a", "2"], " ", 
                    SuperscriptBox["M", "2"], " ", 
                    SuperscriptBox["r", "3"], " ", "\[Sigma]"}], "+", 
                    RowBox[{"6", " ", 
                    SuperscriptBox["M", "2"], " ", 
                    SuperscriptBox["r", "5"], " ", "\[Sigma]"}], "-", 
                    RowBox[{"M", " ", 
                    SuperscriptBox["r", "6"], " ", "\[Sigma]"}]}], ")"}]}], 
                    "+", 
                    RowBox[{"27", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "2"}], " ", 
                    SuperscriptBox["M", "2"], " ", 
                    SuperscriptBox["r", "2"]}], "+", 
                    RowBox[{"M", " ", 
                    SuperscriptBox["r", "3"]}], "-", 
                    RowBox[{"5", " ", "a", " ", 
                    SuperscriptBox["M", "3"], " ", "\[Sigma]"}], "+", 
                    RowBox[{"3", " ", "a", " ", 
                    SuperscriptBox["M", "2"], " ", "r", " ", "\[Sigma]"}]}], 
                    ")"}], " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"8", " ", 
                    SuperscriptBox["a", "3"], " ", 
                    SuperscriptBox["M", "2"], " ", 
                    SuperscriptBox["r", "2"]}], "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["a", "3"], " ", "M", " ", 
                    SuperscriptBox["r", "3"]}], "-", 
                    RowBox[{"2", " ", "a", " ", "M", " ", 
                    SuperscriptBox["r", "5"]}], "+", 
                    RowBox[{"20", " ", 
                    SuperscriptBox["a", "4"], " ", 
                    SuperscriptBox["M", "3"], " ", "\[Sigma]"}], "+", 
                    RowBox[{"6", " ", 
                    SuperscriptBox["a", "4"], " ", 
                    SuperscriptBox["M", "2"], " ", "r", " ", "\[Sigma]"}], 
                    "+", 
                    RowBox[{"9", " ", 
                    SuperscriptBox["a", "2"], " ", 
                    SuperscriptBox["M", "3"], " ", 
                    SuperscriptBox["r", "2"], " ", "\[Sigma]"}], "+", 
                    RowBox[{"12", " ", 
                    SuperscriptBox["a", "2"], " ", 
                    SuperscriptBox["M", "2"], " ", 
                    SuperscriptBox["r", "3"], " ", "\[Sigma]"}], "+", 
                    RowBox[{"6", " ", 
                    SuperscriptBox["M", "2"], " ", 
                    SuperscriptBox["r", "5"], " ", "\[Sigma]"}], "-", 
                    RowBox[{"M", " ", 
                    SuperscriptBox["r", "6"], " ", "\[Sigma]"}]}], ")"}], 
                    "2"]}]}], ")"}], "2"]}], ")"}]}]}], ")"}], 
                   RowBox[{"1", "/", "3"}]]}], ")"}]}], "+", 
               RowBox[{
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"2", " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "12"}], " ", 
                    SuperscriptBox["a", "2"], " ", 
                    SuperscriptBox["M", "2"], " ", 
                    SuperscriptBox["r", "2"]}], "+", 
                    RowBox[{"M", " ", 
                    SuperscriptBox["r", "5"]}], "-", 
                    SuperscriptBox["r", "6"], "-", 
                    RowBox[{"30", " ", 
                    SuperscriptBox["a", "3"], " ", 
                    SuperscriptBox["M", "3"], " ", "\[Sigma]"}], "-", 
                    RowBox[{"9", " ", "a", " ", 
                    SuperscriptBox["M", "3"], " ", 
                    SuperscriptBox["r", "2"], " ", "\[Sigma]"}], "-", 
                    RowBox[{"3", " ", "a", " ", 
                    SuperscriptBox["M", "2"], " ", 
                    SuperscriptBox["r", "3"], " ", "\[Sigma]"}]}], ")"}], 
                    "3"]}], "+", 
                   RowBox[{"27", " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"8", " ", "a", " ", 
                    SuperscriptBox["M", "2"], " ", 
                    SuperscriptBox["r", "2"]}], "-", 
                    RowBox[{"2", " ", "a", " ", "M", " ", 
                    SuperscriptBox["r", "3"]}], "+", 
                    RowBox[{"20", " ", 
                    SuperscriptBox["a", "2"], " ", 
                    SuperscriptBox["M", "3"], " ", "\[Sigma]"}], "-", 
                    RowBox[{"6", " ", 
                    SuperscriptBox["a", "2"], " ", 
                    SuperscriptBox["M", "2"], " ", "r", " ", "\[Sigma]"}], 
                    "+", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["M", "3"], " ", 
                    SuperscriptBox["r", "2"], " ", "\[Sigma]"}], "-", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["M", "2"], " ", 
                    SuperscriptBox["r", "3"], " ", "\[Sigma]"}]}], ")"}], 
                    "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "2"}], " ", 
                    SuperscriptBox["a", "4"], " ", 
                    SuperscriptBox["M", "2"], " ", 
                    SuperscriptBox["r", "2"]}], "-", 
                    RowBox[{
                    SuperscriptBox["a", "4"], " ", "M", " ", 
                    SuperscriptBox["r", "3"]}], "+", 
                    RowBox[{
                    SuperscriptBox["a", "2"], " ", "M", " ", 
                    SuperscriptBox["r", "5"]}], "+", 
                    RowBox[{
                    SuperscriptBox["a", "2"], " ", 
                    SuperscriptBox["r", "6"]}], "+", 
                    SuperscriptBox["r", "8"], "-", 
                    RowBox[{"5", " ", 
                    SuperscriptBox["a", "5"], " ", 
                    SuperscriptBox["M", "3"], " ", "\[Sigma]"}], "-", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["a", "5"], " ", 
                    SuperscriptBox["M", "2"], " ", "r", " ", "\[Sigma]"}], 
                    "-", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["a", "3"], " ", 
                    SuperscriptBox["M", "3"], " ", 
                    SuperscriptBox["r", "2"], " ", "\[Sigma]"}], "-", 
                    RowBox[{"7", " ", 
                    SuperscriptBox["a", "3"], " ", 
                    SuperscriptBox["M", "2"], " ", 
                    SuperscriptBox["r", "3"], " ", "\[Sigma]"}], "-", 
                    RowBox[{"6", " ", "a", " ", 
                    SuperscriptBox["M", "2"], " ", 
                    SuperscriptBox["r", "5"], " ", "\[Sigma]"}]}], ")"}]}], 
                   "-", 
                   RowBox[{"72", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "2"}], " ", 
                    SuperscriptBox["M", "2"], " ", 
                    SuperscriptBox["r", "2"]}], "+", 
                    RowBox[{"M", " ", 
                    SuperscriptBox["r", "3"]}], "-", 
                    RowBox[{"5", " ", "a", " ", 
                    SuperscriptBox["M", "3"], " ", "\[Sigma]"}], "+", 
                    RowBox[{"3", " ", "a", " ", 
                    SuperscriptBox["M", "2"], " ", "r", " ", "\[Sigma]"}]}], 
                    ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "12"}], " ", 
                    SuperscriptBox["a", "2"], " ", 
                    SuperscriptBox["M", "2"], " ", 
                    SuperscriptBox["r", "2"]}], "+", 
                    RowBox[{"M", " ", 
                    SuperscriptBox["r", "5"]}], "-", 
                    SuperscriptBox["r", "6"], "-", 
                    RowBox[{"30", " ", 
                    SuperscriptBox["a", "3"], " ", 
                    SuperscriptBox["M", "3"], " ", "\[Sigma]"}], "-", 
                    RowBox[{"9", " ", "a", " ", 
                    SuperscriptBox["M", "3"], " ", 
                    SuperscriptBox["r", "2"], " ", "\[Sigma]"}], "-", 
                    RowBox[{"3", " ", "a", " ", 
                    SuperscriptBox["M", "2"], " ", 
                    SuperscriptBox["r", "3"], " ", "\[Sigma]"}]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "2"}], " ", 
                    SuperscriptBox["a", "4"], " ", 
                    SuperscriptBox["M", "2"], " ", 
                    SuperscriptBox["r", "2"]}], "-", 
                    RowBox[{
                    SuperscriptBox["a", "4"], " ", "M", " ", 
                    SuperscriptBox["r", "3"]}], "+", 
                    RowBox[{
                    SuperscriptBox["a", "2"], " ", "M", " ", 
                    SuperscriptBox["r", "5"]}], "+", 
                    RowBox[{
                    SuperscriptBox["a", "2"], " ", 
                    SuperscriptBox["r", "6"]}], "+", 
                    SuperscriptBox["r", "8"], "-", 
                    RowBox[{"5", " ", 
                    SuperscriptBox["a", "5"], " ", 
                    SuperscriptBox["M", "3"], " ", "\[Sigma]"}], "-", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["a", "5"], " ", 
                    SuperscriptBox["M", "2"], " ", "r", " ", "\[Sigma]"}], 
                    "-", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["a", "3"], " ", 
                    SuperscriptBox["M", "3"], " ", 
                    SuperscriptBox["r", "2"], " ", "\[Sigma]"}], "-", 
                    RowBox[{"7", " ", 
                    SuperscriptBox["a", "3"], " ", 
                    SuperscriptBox["M", "2"], " ", 
                    SuperscriptBox["r", "3"], " ", "\[Sigma]"}], "-", 
                    RowBox[{"6", " ", "a", " ", 
                    SuperscriptBox["M", "2"], " ", 
                    SuperscriptBox["r", "5"], " ", "\[Sigma]"}]}], ")"}]}], 
                   "-", 
                   RowBox[{"9", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"8", " ", "a", " ", 
                    SuperscriptBox["M", "2"], " ", 
                    SuperscriptBox["r", "2"]}], "-", 
                    RowBox[{"2", " ", "a", " ", "M", " ", 
                    SuperscriptBox["r", "3"]}], "+", 
                    RowBox[{"20", " ", 
                    SuperscriptBox["a", "2"], " ", 
                    SuperscriptBox["M", "3"], " ", "\[Sigma]"}], "-", 
                    RowBox[{"6", " ", 
                    SuperscriptBox["a", "2"], " ", 
                    SuperscriptBox["M", "2"], " ", "r", " ", "\[Sigma]"}], 
                    "+", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["M", "3"], " ", 
                    SuperscriptBox["r", "2"], " ", "\[Sigma]"}], "-", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["M", "2"], " ", 
                    SuperscriptBox["r", "3"], " ", "\[Sigma]"}]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "12"}], " ", 
                    SuperscriptBox["a", "2"], " ", 
                    SuperscriptBox["M", "2"], " ", 
                    SuperscriptBox["r", "2"]}], "+", 
                    RowBox[{"M", " ", 
                    SuperscriptBox["r", "5"]}], "-", 
                    SuperscriptBox["r", "6"], "-", 
                    RowBox[{"30", " ", 
                    SuperscriptBox["a", "3"], " ", 
                    SuperscriptBox["M", "3"], " ", "\[Sigma]"}], "-", 
                    RowBox[{"9", " ", "a", " ", 
                    SuperscriptBox["M", "3"], " ", 
                    SuperscriptBox["r", "2"], " ", "\[Sigma]"}], "-", 
                    RowBox[{"3", " ", "a", " ", 
                    SuperscriptBox["M", "2"], " ", 
                    SuperscriptBox["r", "3"], " ", "\[Sigma]"}]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"8", " ", 
                    SuperscriptBox["a", "3"], " ", 
                    SuperscriptBox["M", "2"], " ", 
                    SuperscriptBox["r", "2"]}], "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["a", "3"], " ", "M", " ", 
                    SuperscriptBox["r", "3"]}], "-", 
                    RowBox[{"2", " ", "a", " ", "M", " ", 
                    SuperscriptBox["r", "5"]}], "+", 
                    RowBox[{"20", " ", 
                    SuperscriptBox["a", "4"], " ", 
                    SuperscriptBox["M", "3"], " ", "\[Sigma]"}], "+", 
                    RowBox[{"6", " ", 
                    SuperscriptBox["a", "4"], " ", 
                    SuperscriptBox["M", "2"], " ", "r", " ", "\[Sigma]"}], 
                    "+", 
                    RowBox[{"9", " ", 
                    SuperscriptBox["a", "2"], " ", 
                    SuperscriptBox["M", "3"], " ", 
                    SuperscriptBox["r", "2"], " ", "\[Sigma]"}], "+", 
                    RowBox[{"12", " ", 
                    SuperscriptBox["a", "2"], " ", 
                    SuperscriptBox["M", "2"], " ", 
                    SuperscriptBox["r", "3"], " ", "\[Sigma]"}], "+", 
                    RowBox[{"6", " ", 
                    SuperscriptBox["M", "2"], " ", 
                    SuperscriptBox["r", "5"], " ", "\[Sigma]"}], "-", 
                    RowBox[{"M", " ", 
                    SuperscriptBox["r", "6"], " ", "\[Sigma]"}]}], ")"}]}], 
                   "+", 
                   RowBox[{"27", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "2"}], " ", 
                    SuperscriptBox["M", "2"], " ", 
                    SuperscriptBox["r", "2"]}], "+", 
                    RowBox[{"M", " ", 
                    SuperscriptBox["r", "3"]}], "-", 
                    RowBox[{"5", " ", "a", " ", 
                    SuperscriptBox["M", "3"], " ", "\[Sigma]"}], "+", 
                    RowBox[{"3", " ", "a", " ", 
                    SuperscriptBox["M", "2"], " ", "r", " ", "\[Sigma]"}]}], 
                    ")"}], " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"8", " ", 
                    SuperscriptBox["a", "3"], " ", 
                    SuperscriptBox["M", "2"], " ", 
                    SuperscriptBox["r", "2"]}], "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["a", "3"], " ", "M", " ", 
                    SuperscriptBox["r", "3"]}], "-", 
                    RowBox[{"2", " ", "a", " ", "M", " ", 
                    SuperscriptBox["r", "5"]}], "+", 
                    RowBox[{"20", " ", 
                    SuperscriptBox["a", "4"], " ", 
                    SuperscriptBox["M", "3"], " ", "\[Sigma]"}], "+", 
                    RowBox[{"6", " ", 
                    SuperscriptBox["a", "4"], " ", 
                    SuperscriptBox["M", "2"], " ", "r", " ", "\[Sigma]"}], 
                    "+", 
                    RowBox[{"9", " ", 
                    SuperscriptBox["a", "2"], " ", 
                    SuperscriptBox["M", "3"], " ", 
                    SuperscriptBox["r", "2"], " ", "\[Sigma]"}], "+", 
                    RowBox[{"12", " ", 
                    SuperscriptBox["a", "2"], " ", 
                    SuperscriptBox["M", "2"], " ", 
                    SuperscriptBox["r", "3"], " ", "\[Sigma]"}], "+", 
                    RowBox[{"6", " ", 
                    SuperscriptBox["M", "2"], " ", 
                    SuperscriptBox["r", "5"], " ", "\[Sigma]"}], "-", 
                    RowBox[{"M", " ", 
                    SuperscriptBox["r", "6"], " ", "\[Sigma]"}]}], ")"}], 
                    "2"]}], "+", 
                   RowBox[{"\[Sqrt]", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "4"}], " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"12", " ", 
                    SuperscriptBox["a", "2"], " ", "M", " ", 
                    SuperscriptBox["r", "9"]}], "-", 
                    RowBox[{"23", " ", 
                    SuperscriptBox["M", "2"], " ", 
                    SuperscriptBox["r", "10"]}], "+", 
                    RowBox[{"10", " ", "M", " ", 
                    SuperscriptBox["r", "11"]}], "+", 
                    SuperscriptBox["r", "12"], "+", 
                    RowBox[{"36", " ", 
                    SuperscriptBox["a", "3"], " ", 
                    SuperscriptBox["M", "2"], " ", 
                    SuperscriptBox["r", "7"], " ", "\[Sigma]"}], "-", 
                    RowBox[{"72", " ", "a", " ", 
                    SuperscriptBox["M", "3"], " ", 
                    SuperscriptBox["r", "8"], " ", "\[Sigma]"}], "+", 
                    RowBox[{"36", " ", "a", " ", 
                    SuperscriptBox["M", "2"], " ", 
                    SuperscriptBox["r", "9"], " ", "\[Sigma]"}], "+", 
                    RowBox[{"33", " ", 
                    SuperscriptBox["a", "2"], " ", 
                    SuperscriptBox["M", "4"], " ", 
                    SuperscriptBox["r", "6"], " ", 
                    SuperscriptBox["\[Sigma]", "2"]}], "-", 
                    RowBox[{"18", " ", 
                    SuperscriptBox["a", "2"], " ", 
                    SuperscriptBox["M", "3"], " ", 
                    SuperscriptBox["r", "7"], " ", 
                    SuperscriptBox["\[Sigma]", "2"]}], "-", 
                    RowBox[{"54", " ", 
                    SuperscriptBox["M", "5"], " ", 
                    SuperscriptBox["r", "7"], " ", 
                    SuperscriptBox["\[Sigma]", "2"]}], "+", 
                    RowBox[{"45", " ", 
                    SuperscriptBox["M", "4"], " ", 
                    SuperscriptBox["r", "8"], " ", 
                    SuperscriptBox["\[Sigma]", "2"]}], "-", 
                    RowBox[{"6", " ", 
                    SuperscriptBox["M", "3"], " ", 
                    SuperscriptBox["r", "9"], " ", 
                    SuperscriptBox["\[Sigma]", "2"]}]}], ")"}], "3"]}], "+", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "12"}], " ", 
                    SuperscriptBox["a", "2"], " ", 
                    SuperscriptBox["M", "2"], " ", 
                    SuperscriptBox["r", "2"]}], "+", 
                    RowBox[{"M", " ", 
                    SuperscriptBox["r", "5"]}], "-", 
                    SuperscriptBox["r", "6"], "-", 
                    RowBox[{"30", " ", 
                    SuperscriptBox["a", "3"], " ", 
                    SuperscriptBox["M", "3"], " ", "\[Sigma]"}], "-", 
                    RowBox[{"9", " ", "a", " ", 
                    SuperscriptBox["M", "3"], " ", 
                    SuperscriptBox["r", "2"], " ", "\[Sigma]"}], "-", 
                    RowBox[{"3", " ", "a", " ", 
                    SuperscriptBox["M", "2"], " ", 
                    SuperscriptBox["r", "3"], " ", "\[Sigma]"}]}], ")"}], 
                    "3"]}], "+", 
                    RowBox[{"27", " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"8", " ", "a", " ", 
                    SuperscriptBox["M", "2"], " ", 
                    SuperscriptBox["r", "2"]}], "-", 
                    RowBox[{"2", " ", "a", " ", "M", " ", 
                    SuperscriptBox["r", "3"]}], "+", 
                    RowBox[{"20", " ", 
                    SuperscriptBox["a", "2"], " ", 
                    SuperscriptBox["M", "3"], " ", "\[Sigma]"}], "-", 
                    RowBox[{"6", " ", 
                    SuperscriptBox["a", "2"], " ", 
                    SuperscriptBox["M", "2"], " ", "r", " ", "\[Sigma]"}], 
                    "+", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["M", "3"], " ", 
                    SuperscriptBox["r", "2"], " ", "\[Sigma]"}], "-", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["M", "2"], " ", 
                    SuperscriptBox["r", "3"], " ", "\[Sigma]"}]}], ")"}], 
                    "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "2"}], " ", 
                    SuperscriptBox["a", "4"], " ", 
                    SuperscriptBox["M", "2"], " ", 
                    SuperscriptBox["r", "2"]}], "-", 
                    RowBox[{
                    SuperscriptBox["a", "4"], " ", "M", " ", 
                    SuperscriptBox["r", "3"]}], "+", 
                    RowBox[{
                    SuperscriptBox["a", "2"], " ", "M", " ", 
                    SuperscriptBox["r", "5"]}], "+", 
                    RowBox[{
                    SuperscriptBox["a", "2"], " ", 
                    SuperscriptBox["r", "6"]}], "+", 
                    SuperscriptBox["r", "8"], "-", 
                    RowBox[{"5", " ", 
                    SuperscriptBox["a", "5"], " ", 
                    SuperscriptBox["M", "3"], " ", "\[Sigma]"}], "-", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["a", "5"], " ", 
                    SuperscriptBox["M", "2"], " ", "r", " ", "\[Sigma]"}], 
                    "-", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["a", "3"], " ", 
                    SuperscriptBox["M", "3"], " ", 
                    SuperscriptBox["r", "2"], " ", "\[Sigma]"}], "-", 
                    RowBox[{"7", " ", 
                    SuperscriptBox["a", "3"], " ", 
                    SuperscriptBox["M", "2"], " ", 
                    SuperscriptBox["r", "3"], " ", "\[Sigma]"}], "-", 
                    RowBox[{"6", " ", "a", " ", 
                    SuperscriptBox["M", "2"], " ", 
                    SuperscriptBox["r", "5"], " ", "\[Sigma]"}]}], ")"}]}], 
                    "-", 
                    RowBox[{"72", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "2"}], " ", 
                    SuperscriptBox["M", "2"], " ", 
                    SuperscriptBox["r", "2"]}], "+", 
                    RowBox[{"M", " ", 
                    SuperscriptBox["r", "3"]}], "-", 
                    RowBox[{"5", " ", "a", " ", 
                    SuperscriptBox["M", "3"], " ", "\[Sigma]"}], "+", 
                    RowBox[{"3", " ", "a", " ", 
                    SuperscriptBox["M", "2"], " ", "r", " ", "\[Sigma]"}]}], 
                    ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "12"}], " ", 
                    SuperscriptBox["a", "2"], " ", 
                    SuperscriptBox["M", "2"], " ", 
                    SuperscriptBox["r", "2"]}], "+", 
                    RowBox[{"M", " ", 
                    SuperscriptBox["r", "5"]}], "-", 
                    SuperscriptBox["r", "6"], "-", 
                    RowBox[{"30", " ", 
                    SuperscriptBox["a", "3"], " ", 
                    SuperscriptBox["M", "3"], " ", "\[Sigma]"}], "-", 
                    RowBox[{"9", " ", "a", " ", 
                    SuperscriptBox["M", "3"], " ", 
                    SuperscriptBox["r", "2"], " ", "\[Sigma]"}], "-", 
                    RowBox[{"3", " ", "a", " ", 
                    SuperscriptBox["M", "2"], " ", 
                    SuperscriptBox["r", "3"], " ", "\[Sigma]"}]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "2"}], " ", 
                    SuperscriptBox["a", "4"], " ", 
                    SuperscriptBox["M", "2"], " ", 
                    SuperscriptBox["r", "2"]}], "-", 
                    RowBox[{
                    SuperscriptBox["a", "4"], " ", "M", " ", 
                    SuperscriptBox["r", "3"]}], "+", 
                    RowBox[{
                    SuperscriptBox["a", "2"], " ", "M", " ", 
                    SuperscriptBox["r", "5"]}], "+", 
                    RowBox[{
                    SuperscriptBox["a", "2"], " ", 
                    SuperscriptBox["r", "6"]}], "+", 
                    SuperscriptBox["r", "8"], "-", 
                    RowBox[{"5", " ", 
                    SuperscriptBox["a", "5"], " ", 
                    SuperscriptBox["M", "3"], " ", "\[Sigma]"}], "-", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["a", "5"], " ", 
                    SuperscriptBox["M", "2"], " ", "r", " ", "\[Sigma]"}], 
                    "-", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["a", "3"], " ", 
                    SuperscriptBox["M", "3"], " ", 
                    SuperscriptBox["r", "2"], " ", "\[Sigma]"}], "-", 
                    RowBox[{"7", " ", 
                    SuperscriptBox["a", "3"], " ", 
                    SuperscriptBox["M", "2"], " ", 
                    SuperscriptBox["r", "3"], " ", "\[Sigma]"}], "-", 
                    RowBox[{"6", " ", "a", " ", 
                    SuperscriptBox["M", "2"], " ", 
                    SuperscriptBox["r", "5"], " ", "\[Sigma]"}]}], ")"}]}], 
                    "-", 
                    RowBox[{"9", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"8", " ", "a", " ", 
                    SuperscriptBox["M", "2"], " ", 
                    SuperscriptBox["r", "2"]}], "-", 
                    RowBox[{"2", " ", "a", " ", "M", " ", 
                    SuperscriptBox["r", "3"]}], "+", 
                    RowBox[{"20", " ", 
                    SuperscriptBox["a", "2"], " ", 
                    SuperscriptBox["M", "3"], " ", "\[Sigma]"}], "-", 
                    RowBox[{"6", " ", 
                    SuperscriptBox["a", "2"], " ", 
                    SuperscriptBox["M", "2"], " ", "r", " ", "\[Sigma]"}], 
                    "+", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["M", "3"], " ", 
                    SuperscriptBox["r", "2"], " ", "\[Sigma]"}], "-", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["M", "2"], " ", 
                    SuperscriptBox["r", "3"], " ", "\[Sigma]"}]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "12"}], " ", 
                    SuperscriptBox["a", "2"], " ", 
                    SuperscriptBox["M", "2"], " ", 
                    SuperscriptBox["r", "2"]}], "+", 
                    RowBox[{"M", " ", 
                    SuperscriptBox["r", "5"]}], "-", 
                    SuperscriptBox["r", "6"], "-", 
                    RowBox[{"30", " ", 
                    SuperscriptBox["a", "3"], " ", 
                    SuperscriptBox["M", "3"], " ", "\[Sigma]"}], "-", 
                    RowBox[{"9", " ", "a", " ", 
                    SuperscriptBox["M", "3"], " ", 
                    SuperscriptBox["r", "2"], " ", "\[Sigma]"}], "-", 
                    RowBox[{"3", " ", "a", " ", 
                    SuperscriptBox["M", "2"], " ", 
                    SuperscriptBox["r", "3"], " ", "\[Sigma]"}]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"8", " ", 
                    SuperscriptBox["a", "3"], " ", 
                    SuperscriptBox["M", "2"], " ", 
                    SuperscriptBox["r", "2"]}], "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["a", "3"], " ", "M", " ", 
                    SuperscriptBox["r", "3"]}], "-", 
                    RowBox[{"2", " ", "a", " ", "M", " ", 
                    SuperscriptBox["r", "5"]}], "+", 
                    RowBox[{"20", " ", 
                    SuperscriptBox["a", "4"], " ", 
                    SuperscriptBox["M", "3"], " ", "\[Sigma]"}], "+", 
                    RowBox[{"6", " ", 
                    SuperscriptBox["a", "4"], " ", 
                    SuperscriptBox["M", "2"], " ", "r", " ", "\[Sigma]"}], 
                    "+", 
                    RowBox[{"9", " ", 
                    SuperscriptBox["a", "2"], " ", 
                    SuperscriptBox["M", "3"], " ", 
                    SuperscriptBox["r", "2"], " ", "\[Sigma]"}], "+", 
                    RowBox[{"12", " ", 
                    SuperscriptBox["a", "2"], " ", 
                    SuperscriptBox["M", "2"], " ", 
                    SuperscriptBox["r", "3"], " ", "\[Sigma]"}], "+", 
                    RowBox[{"6", " ", 
                    SuperscriptBox["M", "2"], " ", 
                    SuperscriptBox["r", "5"], " ", "\[Sigma]"}], "-", 
                    RowBox[{"M", " ", 
                    SuperscriptBox["r", "6"], " ", "\[Sigma]"}]}], ")"}]}], 
                    "+", 
                    RowBox[{"27", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "2"}], " ", 
                    SuperscriptBox["M", "2"], " ", 
                    SuperscriptBox["r", "2"]}], "+", 
                    RowBox[{"M", " ", 
                    SuperscriptBox["r", "3"]}], "-", 
                    RowBox[{"5", " ", "a", " ", 
                    SuperscriptBox["M", "3"], " ", "\[Sigma]"}], "+", 
                    RowBox[{"3", " ", "a", " ", 
                    SuperscriptBox["M", "2"], " ", "r", " ", "\[Sigma]"}]}], 
                    ")"}], " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"8", " ", 
                    SuperscriptBox["a", "3"], " ", 
                    SuperscriptBox["M", "2"], " ", 
                    SuperscriptBox["r", "2"]}], "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["a", "3"], " ", "M", " ", 
                    SuperscriptBox["r", "3"]}], "-", 
                    RowBox[{"2", " ", "a", " ", "M", " ", 
                    SuperscriptBox["r", "5"]}], "+", 
                    RowBox[{"20", " ", 
                    SuperscriptBox["a", "4"], " ", 
                    SuperscriptBox["M", "3"], " ", "\[Sigma]"}], "+", 
                    RowBox[{"6", " ", 
                    SuperscriptBox["a", "4"], " ", 
                    SuperscriptBox["M", "2"], " ", "r", " ", "\[Sigma]"}], 
                    "+", 
                    RowBox[{"9", " ", 
                    SuperscriptBox["a", "2"], " ", 
                    SuperscriptBox["M", "3"], " ", 
                    SuperscriptBox["r", "2"], " ", "\[Sigma]"}], "+", 
                    RowBox[{"12", " ", 
                    SuperscriptBox["a", "2"], " ", 
                    SuperscriptBox["M", "2"], " ", 
                    SuperscriptBox["r", "3"], " ", "\[Sigma]"}], "+", 
                    RowBox[{"6", " ", 
                    SuperscriptBox["M", "2"], " ", 
                    SuperscriptBox["r", "5"], " ", "\[Sigma]"}], "-", 
                    RowBox[{"M", " ", 
                    SuperscriptBox["r", "6"], " ", "\[Sigma]"}]}], ")"}], 
                    "2"]}]}], ")"}], "2"]}], ")"}]}]}], ")"}], 
                 RowBox[{"1", "/", "3"}]], "/", 
                RowBox[{"(", 
                 RowBox[{"3", " ", 
                  SuperscriptBox["2", 
                   RowBox[{"1", "/", "3"}]], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"-", "2"}], " ", 
                    SuperscriptBox["a", "4"], " ", 
                    SuperscriptBox["M", "2"], " ", 
                    SuperscriptBox["r", "2"]}], "-", 
                    RowBox[{
                    SuperscriptBox["a", "4"], " ", "M", " ", 
                    SuperscriptBox["r", "3"]}], "+", 
                    RowBox[{
                    SuperscriptBox["a", "2"], " ", "M", " ", 
                    SuperscriptBox["r", "5"]}], "+", 
                    RowBox[{
                    SuperscriptBox["a", "2"], " ", 
                    SuperscriptBox["r", "6"]}], "+", 
                    SuperscriptBox["r", "8"], "-", 
                    RowBox[{"5", " ", 
                    SuperscriptBox["a", "5"], " ", 
                    SuperscriptBox["M", "3"], " ", "\[Sigma]"}], "-", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["a", "5"], " ", 
                    SuperscriptBox["M", "2"], " ", "r", " ", "\[Sigma]"}], 
                    "-", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["a", "3"], " ", 
                    SuperscriptBox["M", "3"], " ", 
                    SuperscriptBox["r", "2"], " ", "\[Sigma]"}], "-", 
                    RowBox[{"7", " ", 
                    SuperscriptBox["a", "3"], " ", 
                    SuperscriptBox["M", "2"], " ", 
                    SuperscriptBox["r", "3"], " ", "\[Sigma]"}], "-", 
                    RowBox[{"6", " ", "a", " ", 
                    SuperscriptBox["M", "2"], " ", 
                    SuperscriptBox["r", "5"], " ", "\[Sigma]"}]}], ")"}]}], 
                 ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}]}], "/.", 
    RowBox[{"{", 
     RowBox[{"M", "\[Rule]", "1"}], "}"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.8683285602980623`*^9, 3.8683285859902*^9}, {
  3.86832907697729*^9, 3.86832907972775*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"\[CapitalOmega]3", "=", 
    RowBox[{
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         RowBox[{
          RowBox[{"-", "8"}], " ", 
          SuperscriptBox["a", "3"], " ", 
          SuperscriptBox["M", "2"], " ", 
          SuperscriptBox["r", "2"]}], "-", 
         RowBox[{"2", " ", 
          SuperscriptBox["a", "3"], " ", "M", " ", 
          SuperscriptBox["r", "3"]}], "+", 
         RowBox[{"2", " ", "a", " ", "M", " ", 
          SuperscriptBox["r", "5"]}], "-", 
         RowBox[{"20", " ", 
          SuperscriptBox["a", "4"], " ", 
          SuperscriptBox["M", "3"], " ", "\[Sigma]"}], "-", 
         RowBox[{"6", " ", 
          SuperscriptBox["a", "4"], " ", 
          SuperscriptBox["M", "2"], " ", "r", " ", "\[Sigma]"}], "-", 
         RowBox[{"9", " ", 
          SuperscriptBox["a", "2"], " ", 
          SuperscriptBox["M", "3"], " ", 
          SuperscriptBox["r", "2"], " ", "\[Sigma]"}], "-", 
         RowBox[{"12", " ", 
          SuperscriptBox["a", "2"], " ", 
          SuperscriptBox["M", "2"], " ", 
          SuperscriptBox["r", "3"], " ", "\[Sigma]"}], "-", 
         RowBox[{"6", " ", 
          SuperscriptBox["M", "2"], " ", 
          SuperscriptBox["r", "5"], " ", "\[Sigma]"}], "+", 
         RowBox[{"M", " ", 
          SuperscriptBox["r", "6"], " ", "\[Sigma]"}]}], 
        RowBox[{"4", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", 
            SuperscriptBox["a", "4"], " ", 
            SuperscriptBox["M", "2"], " ", 
            SuperscriptBox["r", "2"]}], "+", 
           RowBox[{
            SuperscriptBox["a", "4"], " ", "M", " ", 
            SuperscriptBox["r", "3"]}], "-", 
           RowBox[{
            SuperscriptBox["a", "2"], " ", "M", " ", 
            SuperscriptBox["r", "5"]}], "-", 
           RowBox[{
            SuperscriptBox["a", "2"], " ", 
            SuperscriptBox["r", "6"]}], "-", 
           SuperscriptBox["r", "8"], "+", 
           RowBox[{"5", " ", 
            SuperscriptBox["a", "5"], " ", 
            SuperscriptBox["M", "3"], " ", "\[Sigma]"}], "+", 
           RowBox[{"3", " ", 
            SuperscriptBox["a", "5"], " ", 
            SuperscriptBox["M", "2"], " ", "r", " ", "\[Sigma]"}], "+", 
           RowBox[{"3", " ", 
            SuperscriptBox["a", "3"], " ", 
            SuperscriptBox["M", "3"], " ", 
            SuperscriptBox["r", "2"], " ", "\[Sigma]"}], "+", 
           RowBox[{"7", " ", 
            SuperscriptBox["a", "3"], " ", 
            SuperscriptBox["M", "2"], " ", 
            SuperscriptBox["r", "3"], " ", "\[Sigma]"}], "+", 
           RowBox[{"6", " ", "a", " ", 
            SuperscriptBox["M", "2"], " ", 
            SuperscriptBox["r", "5"], " ", "\[Sigma]"}]}], ")"}]}]]}], "+", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"\[Sqrt]", 
        RowBox[{"(", 
         RowBox[{
          FractionBox[
           RowBox[{
            RowBox[{
             RowBox[{"-", "12"}], " ", 
             SuperscriptBox["a", "2"], " ", 
             SuperscriptBox["M", "2"], " ", 
             SuperscriptBox["r", "2"]}], "+", 
            RowBox[{"M", " ", 
             SuperscriptBox["r", "5"]}], "-", 
            SuperscriptBox["r", "6"], "-", 
            RowBox[{"30", " ", 
             SuperscriptBox["a", "3"], " ", 
             SuperscriptBox["M", "3"], " ", "\[Sigma]"}], "-", 
            RowBox[{"9", " ", "a", " ", 
             SuperscriptBox["M", "3"], " ", 
             SuperscriptBox["r", "2"], " ", "\[Sigma]"}], "-", 
            RowBox[{"3", " ", "a", " ", 
             SuperscriptBox["M", "2"], " ", 
             SuperscriptBox["r", "3"], " ", "\[Sigma]"}]}], 
           RowBox[{"3", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "2"}], " ", 
               SuperscriptBox["a", "4"], " ", 
               SuperscriptBox["M", "2"], " ", 
               SuperscriptBox["r", "2"]}], "-", 
              RowBox[{
               SuperscriptBox["a", "4"], " ", "M", " ", 
               SuperscriptBox["r", "3"]}], "+", 
              RowBox[{
               SuperscriptBox["a", "2"], " ", "M", " ", 
               SuperscriptBox["r", "5"]}], "+", 
              RowBox[{
               SuperscriptBox["a", "2"], " ", 
               SuperscriptBox["r", "6"]}], "+", 
              SuperscriptBox["r", "8"], "-", 
              RowBox[{"5", " ", 
               SuperscriptBox["a", "5"], " ", 
               SuperscriptBox["M", "3"], " ", "\[Sigma]"}], "-", 
              RowBox[{"3", " ", 
               SuperscriptBox["a", "5"], " ", 
               SuperscriptBox["M", "2"], " ", "r", " ", "\[Sigma]"}], "-", 
              RowBox[{"3", " ", 
               SuperscriptBox["a", "3"], " ", 
               SuperscriptBox["M", "3"], " ", 
               SuperscriptBox["r", "2"], " ", "\[Sigma]"}], "-", 
              RowBox[{"7", " ", 
               SuperscriptBox["a", "3"], " ", 
               SuperscriptBox["M", "2"], " ", 
               SuperscriptBox["r", "3"], " ", "\[Sigma]"}], "-", 
              RowBox[{"6", " ", "a", " ", 
               SuperscriptBox["M", "2"], " ", 
               SuperscriptBox["r", "5"], " ", "\[Sigma]"}]}], ")"}]}]], "-", 
          FractionBox[
           RowBox[{
            RowBox[{"12", " ", 
             SuperscriptBox["a", "2"], " ", 
             SuperscriptBox["M", "2"], " ", 
             SuperscriptBox["r", "2"]}], "-", 
            RowBox[{"M", " ", 
             SuperscriptBox["r", "5"]}], "+", 
            SuperscriptBox["r", "6"], "+", 
            RowBox[{"30", " ", 
             SuperscriptBox["a", "3"], " ", 
             SuperscriptBox["M", "3"], " ", "\[Sigma]"}], "+", 
            RowBox[{"9", " ", "a", " ", 
             SuperscriptBox["M", "3"], " ", 
             SuperscriptBox["r", "2"], " ", "\[Sigma]"}], "+", 
            RowBox[{"3", " ", "a", " ", 
             SuperscriptBox["M", "2"], " ", 
             SuperscriptBox["r", "3"], " ", "\[Sigma]"}]}], 
           RowBox[{
            RowBox[{"2", " ", 
             SuperscriptBox["a", "4"], " ", 
             SuperscriptBox["M", "2"], " ", 
             SuperscriptBox["r", "2"]}], "+", 
            RowBox[{
             SuperscriptBox["a", "4"], " ", "M", " ", 
             SuperscriptBox["r", "3"]}], "-", 
            RowBox[{
             SuperscriptBox["a", "2"], " ", "M", " ", 
             SuperscriptBox["r", "5"]}], "-", 
            RowBox[{
             SuperscriptBox["a", "2"], " ", 
             SuperscriptBox["r", "6"]}], "-", 
            SuperscriptBox["r", "8"], "+", 
            RowBox[{"5", " ", 
             SuperscriptBox["a", "5"], " ", 
             SuperscriptBox["M", "3"], " ", "\[Sigma]"}], "+", 
            RowBox[{"3", " ", 
             SuperscriptBox["a", "5"], " ", 
             SuperscriptBox["M", "2"], " ", "r", " ", "\[Sigma]"}], "+", 
            RowBox[{"3", " ", 
             SuperscriptBox["a", "3"], " ", 
             SuperscriptBox["M", "3"], " ", 
             SuperscriptBox["r", "2"], " ", "\[Sigma]"}], "+", 
            RowBox[{"7", " ", 
             SuperscriptBox["a", "3"], " ", 
             SuperscriptBox["M", "2"], " ", 
             SuperscriptBox["r", "3"], " ", "\[Sigma]"}], "+", 
            RowBox[{"6", " ", "a", " ", 
             SuperscriptBox["M", "2"], " ", 
             SuperscriptBox["r", "5"], " ", "\[Sigma]"}]}]], "+", 
          FractionBox[
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "8"}], " ", 
               SuperscriptBox["a", "3"], " ", 
               SuperscriptBox["M", "2"], " ", 
               SuperscriptBox["r", "2"]}], "-", 
              RowBox[{"2", " ", 
               SuperscriptBox["a", "3"], " ", "M", " ", 
               SuperscriptBox["r", "3"]}], "+", 
              RowBox[{"2", " ", "a", " ", "M", " ", 
               SuperscriptBox["r", "5"]}], "-", 
              RowBox[{"20", " ", 
               SuperscriptBox["a", "4"], " ", 
               SuperscriptBox["M", "3"], " ", "\[Sigma]"}], "-", 
              RowBox[{"6", " ", 
               SuperscriptBox["a", "4"], " ", 
               SuperscriptBox["M", "2"], " ", "r", " ", "\[Sigma]"}], "-", 
              RowBox[{"9", " ", 
               SuperscriptBox["a", "2"], " ", 
               SuperscriptBox["M", "3"], " ", 
               SuperscriptBox["r", "2"], " ", "\[Sigma]"}], "-", 
              RowBox[{"12", " ", 
               SuperscriptBox["a", "2"], " ", 
               SuperscriptBox["M", "2"], " ", 
               SuperscriptBox["r", "3"], " ", "\[Sigma]"}], "-", 
              RowBox[{"6", " ", 
               SuperscriptBox["M", "2"], " ", 
               SuperscriptBox["r", "5"], " ", "\[Sigma]"}], "+", 
              RowBox[{"M", " ", 
               SuperscriptBox["r", "6"], " ", "\[Sigma]"}]}], ")"}], "2"], 
           RowBox[{"4", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", 
                SuperscriptBox["a", "4"], " ", 
                SuperscriptBox["M", "2"], " ", 
                SuperscriptBox["r", "2"]}], "+", 
               RowBox[{
                SuperscriptBox["a", "4"], " ", "M", " ", 
                SuperscriptBox["r", "3"]}], "-", 
               RowBox[{
                SuperscriptBox["a", "2"], " ", "M", " ", 
                SuperscriptBox["r", "5"]}], "-", 
               RowBox[{
                SuperscriptBox["a", "2"], " ", 
                SuperscriptBox["r", "6"]}], "-", 
               SuperscriptBox["r", "8"], "+", 
               RowBox[{"5", " ", 
                SuperscriptBox["a", "5"], " ", 
                SuperscriptBox["M", "3"], " ", "\[Sigma]"}], "+", 
               RowBox[{"3", " ", 
                SuperscriptBox["a", "5"], " ", 
                SuperscriptBox["M", "2"], " ", "r", " ", "\[Sigma]"}], "+", 
               RowBox[{"3", " ", 
                SuperscriptBox["a", "3"], " ", 
                SuperscriptBox["M", "3"], " ", 
                SuperscriptBox["r", "2"], " ", "\[Sigma]"}], "+", 
               RowBox[{"7", " ", 
                SuperscriptBox["a", "3"], " ", 
                SuperscriptBox["M", "2"], " ", 
                SuperscriptBox["r", "3"], " ", "\[Sigma]"}], "+", 
               RowBox[{"6", " ", "a", " ", 
                SuperscriptBox["M", "2"], " ", 
                SuperscriptBox["r", "5"], " ", "\[Sigma]"}]}], ")"}], "2"]}]],
           "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["2", 
              RowBox[{"1", "/", "3"}]], " ", 
             SuperscriptBox["r", "6"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"12", " ", 
                SuperscriptBox["a", "2"], " ", "M", " ", 
                SuperscriptBox["r", "3"]}], "-", 
               RowBox[{"23", " ", 
                SuperscriptBox["M", "2"], " ", 
                SuperscriptBox["r", "4"]}], "+", 
               RowBox[{"10", " ", "M", " ", 
                SuperscriptBox["r", "5"]}], "+", 
               SuperscriptBox["r", "6"], "+", 
               RowBox[{"36", " ", 
                SuperscriptBox["a", "3"], " ", 
                SuperscriptBox["M", "2"], " ", "r", " ", "\[Sigma]"}], "-", 
               RowBox[{"72", " ", "a", " ", 
                SuperscriptBox["M", "3"], " ", 
                SuperscriptBox["r", "2"], " ", "\[Sigma]"}], "+", 
               RowBox[{"36", " ", "a", " ", 
                SuperscriptBox["M", "2"], " ", 
                SuperscriptBox["r", "3"], " ", "\[Sigma]"}], "+", 
               RowBox[{"33", " ", 
                SuperscriptBox["a", "2"], " ", 
                SuperscriptBox["M", "4"], " ", 
                SuperscriptBox["\[Sigma]", "2"]}], "-", 
               RowBox[{"18", " ", 
                SuperscriptBox["a", "2"], " ", 
                SuperscriptBox["M", "3"], " ", "r", " ", 
                SuperscriptBox["\[Sigma]", "2"]}], "-", 
               RowBox[{"54", " ", 
                SuperscriptBox["M", "5"], " ", "r", " ", 
                SuperscriptBox["\[Sigma]", "2"]}], "+", 
               RowBox[{"45", " ", 
                SuperscriptBox["M", "4"], " ", 
                SuperscriptBox["r", "2"], " ", 
                SuperscriptBox["\[Sigma]", "2"]}], "-", 
               RowBox[{"6", " ", 
                SuperscriptBox["M", "3"], " ", 
                SuperscriptBox["r", "3"], " ", 
                SuperscriptBox["\[Sigma]", "2"]}]}], ")"}]}], ")"}], "/", 
           RowBox[{"(", 
            RowBox[{"3", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "2"}], " ", 
                SuperscriptBox["a", "4"], " ", 
                SuperscriptBox["M", "2"], " ", 
                SuperscriptBox["r", "2"]}], "-", 
               RowBox[{
                SuperscriptBox["a", "4"], " ", "M", " ", 
                SuperscriptBox["r", "3"]}], "+", 
               RowBox[{
                SuperscriptBox["a", "2"], " ", "M", " ", 
                SuperscriptBox["r", "5"]}], "+", 
               RowBox[{
                SuperscriptBox["a", "2"], " ", 
                SuperscriptBox["r", "6"]}], "+", 
               SuperscriptBox["r", "8"], "-", 
               RowBox[{"5", " ", 
                SuperscriptBox["a", "5"], " ", 
                SuperscriptBox["M", "3"], " ", "\[Sigma]"}], "-", 
               RowBox[{"3", " ", 
                SuperscriptBox["a", "5"], " ", 
                SuperscriptBox["M", "2"], " ", "r", " ", "\[Sigma]"}], "-", 
               RowBox[{"3", " ", 
                SuperscriptBox["a", "3"], " ", 
                SuperscriptBox["M", "3"], " ", 
                SuperscriptBox["r", "2"], " ", "\[Sigma]"}], "-", 
               RowBox[{"7", " ", 
                SuperscriptBox["a", "3"], " ", 
                SuperscriptBox["M", "2"], " ", 
                SuperscriptBox["r", "3"], " ", "\[Sigma]"}], "-", 
               RowBox[{"6", " ", "a", " ", 
                SuperscriptBox["M", "2"], " ", 
                SuperscriptBox["r", "5"], " ", "\[Sigma]"}]}], ")"}], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"-", "12"}], " ", 
                    SuperscriptBox["a", "2"], " ", 
                    SuperscriptBox["M", "2"], " ", 
                    SuperscriptBox["r", "2"]}], "+", 
                    RowBox[{"M", " ", 
                    SuperscriptBox["r", "5"]}], "-", 
                    SuperscriptBox["r", "6"], "-", 
                    RowBox[{"30", " ", 
                    SuperscriptBox["a", "3"], " ", 
                    SuperscriptBox["M", "3"], " ", "\[Sigma]"}], "-", 
                    RowBox[{"9", " ", "a", " ", 
                    SuperscriptBox["M", "3"], " ", 
                    SuperscriptBox["r", "2"], " ", "\[Sigma]"}], "-", 
                    RowBox[{"3", " ", "a", " ", 
                    SuperscriptBox["M", "2"], " ", 
                    SuperscriptBox["r", "3"], " ", "\[Sigma]"}]}], ")"}], 
                  "3"]}], "+", 
                RowBox[{"27", " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"8", " ", "a", " ", 
                    SuperscriptBox["M", "2"], " ", 
                    SuperscriptBox["r", "2"]}], "-", 
                    RowBox[{"2", " ", "a", " ", "M", " ", 
                    SuperscriptBox["r", "3"]}], "+", 
                    RowBox[{"20", " ", 
                    SuperscriptBox["a", "2"], " ", 
                    SuperscriptBox["M", "3"], " ", "\[Sigma]"}], "-", 
                    RowBox[{"6", " ", 
                    SuperscriptBox["a", "2"], " ", 
                    SuperscriptBox["M", "2"], " ", "r", " ", "\[Sigma]"}], 
                    "+", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["M", "3"], " ", 
                    SuperscriptBox["r", "2"], " ", "\[Sigma]"}], "-", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["M", "2"], " ", 
                    SuperscriptBox["r", "3"], " ", "\[Sigma]"}]}], ")"}], 
                  "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", "2"}], " ", 
                    SuperscriptBox["a", "4"], " ", 
                    SuperscriptBox["M", "2"], " ", 
                    SuperscriptBox["r", "2"]}], "-", 
                   RowBox[{
                    SuperscriptBox["a", "4"], " ", "M", " ", 
                    SuperscriptBox["r", "3"]}], "+", 
                   RowBox[{
                    SuperscriptBox["a", "2"], " ", "M", " ", 
                    SuperscriptBox["r", "5"]}], "+", 
                   RowBox[{
                    SuperscriptBox["a", "2"], " ", 
                    SuperscriptBox["r", "6"]}], "+", 
                   SuperscriptBox["r", "8"], "-", 
                   RowBox[{"5", " ", 
                    SuperscriptBox["a", "5"], " ", 
                    SuperscriptBox["M", "3"], " ", "\[Sigma]"}], "-", 
                   RowBox[{"3", " ", 
                    SuperscriptBox["a", "5"], " ", 
                    SuperscriptBox["M", "2"], " ", "r", " ", "\[Sigma]"}], 
                   "-", 
                   RowBox[{"3", " ", 
                    SuperscriptBox["a", "3"], " ", 
                    SuperscriptBox["M", "3"], " ", 
                    SuperscriptBox["r", "2"], " ", "\[Sigma]"}], "-", 
                   RowBox[{"7", " ", 
                    SuperscriptBox["a", "3"], " ", 
                    SuperscriptBox["M", "2"], " ", 
                    SuperscriptBox["r", "3"], " ", "\[Sigma]"}], "-", 
                   RowBox[{"6", " ", "a", " ", 
                    SuperscriptBox["M", "2"], " ", 
                    SuperscriptBox["r", "5"], " ", "\[Sigma]"}]}], ")"}]}], 
                "-", 
                RowBox[{"72", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", "2"}], " ", 
                    SuperscriptBox["M", "2"], " ", 
                    SuperscriptBox["r", "2"]}], "+", 
                   RowBox[{"M", " ", 
                    SuperscriptBox["r", "3"]}], "-", 
                   RowBox[{"5", " ", "a", " ", 
                    SuperscriptBox["M", "3"], " ", "\[Sigma]"}], "+", 
                   RowBox[{"3", " ", "a", " ", 
                    SuperscriptBox["M", "2"], " ", "r", " ", "\[Sigma]"}]}], 
                  ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", "12"}], " ", 
                    SuperscriptBox["a", "2"], " ", 
                    SuperscriptBox["M", "2"], " ", 
                    SuperscriptBox["r", "2"]}], "+", 
                   RowBox[{"M", " ", 
                    SuperscriptBox["r", "5"]}], "-", 
                   SuperscriptBox["r", "6"], "-", 
                   RowBox[{"30", " ", 
                    SuperscriptBox["a", "3"], " ", 
                    SuperscriptBox["M", "3"], " ", "\[Sigma]"}], "-", 
                   RowBox[{"9", " ", "a", " ", 
                    SuperscriptBox["M", "3"], " ", 
                    SuperscriptBox["r", "2"], " ", "\[Sigma]"}], "-", 
                   RowBox[{"3", " ", "a", " ", 
                    SuperscriptBox["M", "2"], " ", 
                    SuperscriptBox["r", "3"], " ", "\[Sigma]"}]}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", "2"}], " ", 
                    SuperscriptBox["a", "4"], " ", 
                    SuperscriptBox["M", "2"], " ", 
                    SuperscriptBox["r", "2"]}], "-", 
                   RowBox[{
                    SuperscriptBox["a", "4"], " ", "M", " ", 
                    SuperscriptBox["r", "3"]}], "+", 
                   RowBox[{
                    SuperscriptBox["a", "2"], " ", "M", " ", 
                    SuperscriptBox["r", "5"]}], "+", 
                   RowBox[{
                    SuperscriptBox["a", "2"], " ", 
                    SuperscriptBox["r", "6"]}], "+", 
                   SuperscriptBox["r", "8"], "-", 
                   RowBox[{"5", " ", 
                    SuperscriptBox["a", "5"], " ", 
                    SuperscriptBox["M", "3"], " ", "\[Sigma]"}], "-", 
                   RowBox[{"3", " ", 
                    SuperscriptBox["a", "5"], " ", 
                    SuperscriptBox["M", "2"], " ", "r", " ", "\[Sigma]"}], 
                   "-", 
                   RowBox[{"3", " ", 
                    SuperscriptBox["a", "3"], " ", 
                    SuperscriptBox["M", "3"], " ", 
                    SuperscriptBox["r", "2"], " ", "\[Sigma]"}], "-", 
                   RowBox[{"7", " ", 
                    SuperscriptBox["a", "3"], " ", 
                    SuperscriptBox["M", "2"], " ", 
                    SuperscriptBox["r", "3"], " ", "\[Sigma]"}], "-", 
                   RowBox[{"6", " ", "a", " ", 
                    SuperscriptBox["M", "2"], " ", 
                    SuperscriptBox["r", "5"], " ", "\[Sigma]"}]}], ")"}]}], 
                "-", 
                RowBox[{"9", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"8", " ", "a", " ", 
                    SuperscriptBox["M", "2"], " ", 
                    SuperscriptBox["r", "2"]}], "-", 
                   RowBox[{"2", " ", "a", " ", "M", " ", 
                    SuperscriptBox["r", "3"]}], "+", 
                   RowBox[{"20", " ", 
                    SuperscriptBox["a", "2"], " ", 
                    SuperscriptBox["M", "3"], " ", "\[Sigma]"}], "-", 
                   RowBox[{"6", " ", 
                    SuperscriptBox["a", "2"], " ", 
                    SuperscriptBox["M", "2"], " ", "r", " ", "\[Sigma]"}], 
                   "+", 
                   RowBox[{"3", " ", 
                    SuperscriptBox["M", "3"], " ", 
                    SuperscriptBox["r", "2"], " ", "\[Sigma]"}], "-", 
                   RowBox[{"2", " ", 
                    SuperscriptBox["M", "2"], " ", 
                    SuperscriptBox["r", "3"], " ", "\[Sigma]"}]}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", "12"}], " ", 
                    SuperscriptBox["a", "2"], " ", 
                    SuperscriptBox["M", "2"], " ", 
                    SuperscriptBox["r", "2"]}], "+", 
                   RowBox[{"M", " ", 
                    SuperscriptBox["r", "5"]}], "-", 
                   SuperscriptBox["r", "6"], "-", 
                   RowBox[{"30", " ", 
                    SuperscriptBox["a", "3"], " ", 
                    SuperscriptBox["M", "3"], " ", "\[Sigma]"}], "-", 
                   RowBox[{"9", " ", "a", " ", 
                    SuperscriptBox["M", "3"], " ", 
                    SuperscriptBox["r", "2"], " ", "\[Sigma]"}], "-", 
                   RowBox[{"3", " ", "a", " ", 
                    SuperscriptBox["M", "2"], " ", 
                    SuperscriptBox["r", "3"], " ", "\[Sigma]"}]}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"8", " ", 
                    SuperscriptBox["a", "3"], " ", 
                    SuperscriptBox["M", "2"], " ", 
                    SuperscriptBox["r", "2"]}], "+", 
                   RowBox[{"2", " ", 
                    SuperscriptBox["a", "3"], " ", "M", " ", 
                    SuperscriptBox["r", "3"]}], "-", 
                   RowBox[{"2", " ", "a", " ", "M", " ", 
                    SuperscriptBox["r", "5"]}], "+", 
                   RowBox[{"20", " ", 
                    SuperscriptBox["a", "4"], " ", 
                    SuperscriptBox["M", "3"], " ", "\[Sigma]"}], "+", 
                   RowBox[{"6", " ", 
                    SuperscriptBox["a", "4"], " ", 
                    SuperscriptBox["M", "2"], " ", "r", " ", "\[Sigma]"}], 
                   "+", 
                   RowBox[{"9", " ", 
                    SuperscriptBox["a", "2"], " ", 
                    SuperscriptBox["M", "3"], " ", 
                    SuperscriptBox["r", "2"], " ", "\[Sigma]"}], "+", 
                   RowBox[{"12", " ", 
                    SuperscriptBox["a", "2"], " ", 
                    SuperscriptBox["M", "2"], " ", 
                    SuperscriptBox["r", "3"], " ", "\[Sigma]"}], "+", 
                   RowBox[{"6", " ", 
                    SuperscriptBox["M", "2"], " ", 
                    SuperscriptBox["r", "5"], " ", "\[Sigma]"}], "-", 
                   RowBox[{"M", " ", 
                    SuperscriptBox["r", "6"], " ", "\[Sigma]"}]}], ")"}]}], 
                "+", 
                RowBox[{"27", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", "2"}], " ", 
                    SuperscriptBox["M", "2"], " ", 
                    SuperscriptBox["r", "2"]}], "+", 
                   RowBox[{"M", " ", 
                    SuperscriptBox["r", "3"]}], "-", 
                   RowBox[{"5", " ", "a", " ", 
                    SuperscriptBox["M", "3"], " ", "\[Sigma]"}], "+", 
                   RowBox[{"3", " ", "a", " ", 
                    SuperscriptBox["M", "2"], " ", "r", " ", "\[Sigma]"}]}], 
                  ")"}], " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"8", " ", 
                    SuperscriptBox["a", "3"], " ", 
                    SuperscriptBox["M", "2"], " ", 
                    SuperscriptBox["r", "2"]}], "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["a", "3"], " ", "M", " ", 
                    SuperscriptBox["r", "3"]}], "-", 
                    RowBox[{"2", " ", "a", " ", "M", " ", 
                    SuperscriptBox["r", "5"]}], "+", 
                    RowBox[{"20", " ", 
                    SuperscriptBox["a", "4"], " ", 
                    SuperscriptBox["M", "3"], " ", "\[Sigma]"}], "+", 
                    RowBox[{"6", " ", 
                    SuperscriptBox["a", "4"], " ", 
                    SuperscriptBox["M", "2"], " ", "r", " ", "\[Sigma]"}], 
                    "+", 
                    RowBox[{"9", " ", 
                    SuperscriptBox["a", "2"], " ", 
                    SuperscriptBox["M", "3"], " ", 
                    SuperscriptBox["r", "2"], " ", "\[Sigma]"}], "+", 
                    RowBox[{"12", " ", 
                    SuperscriptBox["a", "2"], " ", 
                    SuperscriptBox["M", "2"], " ", 
                    SuperscriptBox["r", "3"], " ", "\[Sigma]"}], "+", 
                    RowBox[{"6", " ", 
                    SuperscriptBox["M", "2"], " ", 
                    SuperscriptBox["r", "5"], " ", "\[Sigma]"}], "-", 
                    RowBox[{"M", " ", 
                    SuperscriptBox["r", "6"], " ", "\[Sigma]"}]}], ")"}], 
                  "2"]}], "+", 
                RowBox[{"\[Sqrt]", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", "4"}], " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"12", " ", 
                    SuperscriptBox["a", "2"], " ", "M", " ", 
                    SuperscriptBox["r", "9"]}], "-", 
                    RowBox[{"23", " ", 
                    SuperscriptBox["M", "2"], " ", 
                    SuperscriptBox["r", "10"]}], "+", 
                    RowBox[{"10", " ", "M", " ", 
                    SuperscriptBox["r", "11"]}], "+", 
                    SuperscriptBox["r", "12"], "+", 
                    RowBox[{"36", " ", 
                    SuperscriptBox["a", "3"], " ", 
                    SuperscriptBox["M", "2"], " ", 
                    SuperscriptBox["r", "7"], " ", "\[Sigma]"}], "-", 
                    RowBox[{"72", " ", "a", " ", 
                    SuperscriptBox["M", "3"], " ", 
                    SuperscriptBox["r", "8"], " ", "\[Sigma]"}], "+", 
                    RowBox[{"36", " ", "a", " ", 
                    SuperscriptBox["M", "2"], " ", 
                    SuperscriptBox["r", "9"], " ", "\[Sigma]"}], "+", 
                    RowBox[{"33", " ", 
                    SuperscriptBox["a", "2"], " ", 
                    SuperscriptBox["M", "4"], " ", 
                    SuperscriptBox["r", "6"], " ", 
                    SuperscriptBox["\[Sigma]", "2"]}], "-", 
                    RowBox[{"18", " ", 
                    SuperscriptBox["a", "2"], " ", 
                    SuperscriptBox["M", "3"], " ", 
                    SuperscriptBox["r", "7"], " ", 
                    SuperscriptBox["\[Sigma]", "2"]}], "-", 
                    RowBox[{"54", " ", 
                    SuperscriptBox["M", "5"], " ", 
                    SuperscriptBox["r", "7"], " ", 
                    SuperscriptBox["\[Sigma]", "2"]}], "+", 
                    RowBox[{"45", " ", 
                    SuperscriptBox["M", "4"], " ", 
                    SuperscriptBox["r", "8"], " ", 
                    SuperscriptBox["\[Sigma]", "2"]}], "-", 
                    RowBox[{"6", " ", 
                    SuperscriptBox["M", "3"], " ", 
                    SuperscriptBox["r", "9"], " ", 
                    SuperscriptBox["\[Sigma]", "2"]}]}], ")"}], "3"]}], "+", 
                   SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "12"}], " ", 
                    SuperscriptBox["a", "2"], " ", 
                    SuperscriptBox["M", "2"], " ", 
                    SuperscriptBox["r", "2"]}], "+", 
                    RowBox[{"M", " ", 
                    SuperscriptBox["r", "5"]}], "-", 
                    SuperscriptBox["r", "6"], "-", 
                    RowBox[{"30", " ", 
                    SuperscriptBox["a", "3"], " ", 
                    SuperscriptBox["M", "3"], " ", "\[Sigma]"}], "-", 
                    RowBox[{"9", " ", "a", " ", 
                    SuperscriptBox["M", "3"], " ", 
                    SuperscriptBox["r", "2"], " ", "\[Sigma]"}], "-", 
                    RowBox[{"3", " ", "a", " ", 
                    SuperscriptBox["M", "2"], " ", 
                    SuperscriptBox["r", "3"], " ", "\[Sigma]"}]}], ")"}], 
                    "3"]}], "+", 
                    RowBox[{"27", " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"8", " ", "a", " ", 
                    SuperscriptBox["M", "2"], " ", 
                    SuperscriptBox["r", "2"]}], "-", 
                    RowBox[{"2", " ", "a", " ", "M", " ", 
                    SuperscriptBox["r", "3"]}], "+", 
                    RowBox[{"20", " ", 
                    SuperscriptBox["a", "2"], " ", 
                    SuperscriptBox["M", "3"], " ", "\[Sigma]"}], "-", 
                    RowBox[{"6", " ", 
                    SuperscriptBox["a", "2"], " ", 
                    SuperscriptBox["M", "2"], " ", "r", " ", "\[Sigma]"}], 
                    "+", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["M", "3"], " ", 
                    SuperscriptBox["r", "2"], " ", "\[Sigma]"}], "-", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["M", "2"], " ", 
                    SuperscriptBox["r", "3"], " ", "\[Sigma]"}]}], ")"}], 
                    "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "2"}], " ", 
                    SuperscriptBox["a", "4"], " ", 
                    SuperscriptBox["M", "2"], " ", 
                    SuperscriptBox["r", "2"]}], "-", 
                    RowBox[{
                    SuperscriptBox["a", "4"], " ", "M", " ", 
                    SuperscriptBox["r", "3"]}], "+", 
                    RowBox[{
                    SuperscriptBox["a", "2"], " ", "M", " ", 
                    SuperscriptBox["r", "5"]}], "+", 
                    RowBox[{
                    SuperscriptBox["a", "2"], " ", 
                    SuperscriptBox["r", "6"]}], "+", 
                    SuperscriptBox["r", "8"], "-", 
                    RowBox[{"5", " ", 
                    SuperscriptBox["a", "5"], " ", 
                    SuperscriptBox["M", "3"], " ", "\[Sigma]"}], "-", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["a", "5"], " ", 
                    SuperscriptBox["M", "2"], " ", "r", " ", "\[Sigma]"}], 
                    "-", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["a", "3"], " ", 
                    SuperscriptBox["M", "3"], " ", 
                    SuperscriptBox["r", "2"], " ", "\[Sigma]"}], "-", 
                    RowBox[{"7", " ", 
                    SuperscriptBox["a", "3"], " ", 
                    SuperscriptBox["M", "2"], " ", 
                    SuperscriptBox["r", "3"], " ", "\[Sigma]"}], "-", 
                    RowBox[{"6", " ", "a", " ", 
                    SuperscriptBox["M", "2"], " ", 
                    SuperscriptBox["r", "5"], " ", "\[Sigma]"}]}], ")"}]}], 
                    "-", 
                    RowBox[{"72", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "2"}], " ", 
                    SuperscriptBox["M", "2"], " ", 
                    SuperscriptBox["r", "2"]}], "+", 
                    RowBox[{"M", " ", 
                    SuperscriptBox["r", "3"]}], "-", 
                    RowBox[{"5", " ", "a", " ", 
                    SuperscriptBox["M", "3"], " ", "\[Sigma]"}], "+", 
                    RowBox[{"3", " ", "a", " ", 
                    SuperscriptBox["M", "2"], " ", "r", " ", "\[Sigma]"}]}], 
                    ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "12"}], " ", 
                    SuperscriptBox["a", "2"], " ", 
                    SuperscriptBox["M", "2"], " ", 
                    SuperscriptBox["r", "2"]}], "+", 
                    RowBox[{"M", " ", 
                    SuperscriptBox["r", "5"]}], "-", 
                    SuperscriptBox["r", "6"], "-", 
                    RowBox[{"30", " ", 
                    SuperscriptBox["a", "3"], " ", 
                    SuperscriptBox["M", "3"], " ", "\[Sigma]"}], "-", 
                    RowBox[{"9", " ", "a", " ", 
                    SuperscriptBox["M", "3"], " ", 
                    SuperscriptBox["r", "2"], " ", "\[Sigma]"}], "-", 
                    RowBox[{"3", " ", "a", " ", 
                    SuperscriptBox["M", "2"], " ", 
                    SuperscriptBox["r", "3"], " ", "\[Sigma]"}]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "2"}], " ", 
                    SuperscriptBox["a", "4"], " ", 
                    SuperscriptBox["M", "2"], " ", 
                    SuperscriptBox["r", "2"]}], "-", 
                    RowBox[{
                    SuperscriptBox["a", "4"], " ", "M", " ", 
                    SuperscriptBox["r", "3"]}], "+", 
                    RowBox[{
                    SuperscriptBox["a", "2"], " ", "M", " ", 
                    SuperscriptBox["r", "5"]}], "+", 
                    RowBox[{
                    SuperscriptBox["a", "2"], " ", 
                    SuperscriptBox["r", "6"]}], "+", 
                    SuperscriptBox["r", "8"], "-", 
                    RowBox[{"5", " ", 
                    SuperscriptBox["a", "5"], " ", 
                    SuperscriptBox["M", "3"], " ", "\[Sigma]"}], "-", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["a", "5"], " ", 
                    SuperscriptBox["M", "2"], " ", "r", " ", "\[Sigma]"}], 
                    "-", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["a", "3"], " ", 
                    SuperscriptBox["M", "3"], " ", 
                    SuperscriptBox["r", "2"], " ", "\[Sigma]"}], "-", 
                    RowBox[{"7", " ", 
                    SuperscriptBox["a", "3"], " ", 
                    SuperscriptBox["M", "2"], " ", 
                    SuperscriptBox["r", "3"], " ", "\[Sigma]"}], "-", 
                    RowBox[{"6", " ", "a", " ", 
                    SuperscriptBox["M", "2"], " ", 
                    SuperscriptBox["r", "5"], " ", "\[Sigma]"}]}], ")"}]}], 
                    "-", 
                    RowBox[{"9", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"8", " ", "a", " ", 
                    SuperscriptBox["M", "2"], " ", 
                    SuperscriptBox["r", "2"]}], "-", 
                    RowBox[{"2", " ", "a", " ", "M", " ", 
                    SuperscriptBox["r", "3"]}], "+", 
                    RowBox[{"20", " ", 
                    SuperscriptBox["a", "2"], " ", 
                    SuperscriptBox["M", "3"], " ", "\[Sigma]"}], "-", 
                    RowBox[{"6", " ", 
                    SuperscriptBox["a", "2"], " ", 
                    SuperscriptBox["M", "2"], " ", "r", " ", "\[Sigma]"}], 
                    "+", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["M", "3"], " ", 
                    SuperscriptBox["r", "2"], " ", "\[Sigma]"}], "-", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["M", "2"], " ", 
                    SuperscriptBox["r", "3"], " ", "\[Sigma]"}]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "12"}], " ", 
                    SuperscriptBox["a", "2"], " ", 
                    SuperscriptBox["M", "2"], " ", 
                    SuperscriptBox["r", "2"]}], "+", 
                    RowBox[{"M", " ", 
                    SuperscriptBox["r", "5"]}], "-", 
                    SuperscriptBox["r", "6"], "-", 
                    RowBox[{"30", " ", 
                    SuperscriptBox["a", "3"], " ", 
                    SuperscriptBox["M", "3"], " ", "\[Sigma]"}], "-", 
                    RowBox[{"9", " ", "a", " ", 
                    SuperscriptBox["M", "3"], " ", 
                    SuperscriptBox["r", "2"], " ", "\[Sigma]"}], "-", 
                    RowBox[{"3", " ", "a", " ", 
                    SuperscriptBox["M", "2"], " ", 
                    SuperscriptBox["r", "3"], " ", "\[Sigma]"}]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"8", " ", 
                    SuperscriptBox["a", "3"], " ", 
                    SuperscriptBox["M", "2"], " ", 
                    SuperscriptBox["r", "2"]}], "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["a", "3"], " ", "M", " ", 
                    SuperscriptBox["r", "3"]}], "-", 
                    RowBox[{"2", " ", "a", " ", "M", " ", 
                    SuperscriptBox["r", "5"]}], "+", 
                    RowBox[{"20", " ", 
                    SuperscriptBox["a", "4"], " ", 
                    SuperscriptBox["M", "3"], " ", "\[Sigma]"}], "+", 
                    RowBox[{"6", " ", 
                    SuperscriptBox["a", "4"], " ", 
                    SuperscriptBox["M", "2"], " ", "r", " ", "\[Sigma]"}], 
                    "+", 
                    RowBox[{"9", " ", 
                    SuperscriptBox["a", "2"], " ", 
                    SuperscriptBox["M", "3"], " ", 
                    SuperscriptBox["r", "2"], " ", "\[Sigma]"}], "+", 
                    RowBox[{"12", " ", 
                    SuperscriptBox["a", "2"], " ", 
                    SuperscriptBox["M", "2"], " ", 
                    SuperscriptBox["r", "3"], " ", "\[Sigma]"}], "+", 
                    RowBox[{"6", " ", 
                    SuperscriptBox["M", "2"], " ", 
                    SuperscriptBox["r", "5"], " ", "\[Sigma]"}], "-", 
                    RowBox[{"M", " ", 
                    SuperscriptBox["r", "6"], " ", "\[Sigma]"}]}], ")"}]}], 
                    "+", 
                    RowBox[{"27", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "2"}], " ", 
                    SuperscriptBox["M", "2"], " ", 
                    SuperscriptBox["r", "2"]}], "+", 
                    RowBox[{"M", " ", 
                    SuperscriptBox["r", "3"]}], "-", 
                    RowBox[{"5", " ", "a", " ", 
                    SuperscriptBox["M", "3"], " ", "\[Sigma]"}], "+", 
                    RowBox[{"3", " ", "a", " ", 
                    SuperscriptBox["M", "2"], " ", "r", " ", "\[Sigma]"}]}], 
                    ")"}], " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"8", " ", 
                    SuperscriptBox["a", "3"], " ", 
                    SuperscriptBox["M", "2"], " ", 
                    SuperscriptBox["r", "2"]}], "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["a", "3"], " ", "M", " ", 
                    SuperscriptBox["r", "3"]}], "-", 
                    RowBox[{"2", " ", "a", " ", "M", " ", 
                    SuperscriptBox["r", "5"]}], "+", 
                    RowBox[{"20", " ", 
                    SuperscriptBox["a", "4"], " ", 
                    SuperscriptBox["M", "3"], " ", "\[Sigma]"}], "+", 
                    RowBox[{"6", " ", 
                    SuperscriptBox["a", "4"], " ", 
                    SuperscriptBox["M", "2"], " ", "r", " ", "\[Sigma]"}], 
                    "+", 
                    RowBox[{"9", " ", 
                    SuperscriptBox["a", "2"], " ", 
                    SuperscriptBox["M", "3"], " ", 
                    SuperscriptBox["r", "2"], " ", "\[Sigma]"}], "+", 
                    RowBox[{"12", " ", 
                    SuperscriptBox["a", "2"], " ", 
                    SuperscriptBox["M", "2"], " ", 
                    SuperscriptBox["r", "3"], " ", "\[Sigma]"}], "+", 
                    RowBox[{"6", " ", 
                    SuperscriptBox["M", "2"], " ", 
                    SuperscriptBox["r", "5"], " ", "\[Sigma]"}], "-", 
                    RowBox[{"M", " ", 
                    SuperscriptBox["r", "6"], " ", "\[Sigma]"}]}], ")"}], 
                    "2"]}]}], ")"}], "2"]}], ")"}]}]}], ")"}], 
              RowBox[{"1", "/", "3"}]]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "12"}], " ", 
                   SuperscriptBox["a", "2"], " ", 
                   SuperscriptBox["M", "2"], " ", 
                   SuperscriptBox["r", "2"]}], "+", 
                  RowBox[{"M", " ", 
                   SuperscriptBox["r", "5"]}], "-", 
                  SuperscriptBox["r", "6"], "-", 
                  RowBox[{"30", " ", 
                   SuperscriptBox["a", "3"], " ", 
                   SuperscriptBox["M", "3"], " ", "\[Sigma]"}], "-", 
                  RowBox[{"9", " ", "a", " ", 
                   SuperscriptBox["M", "3"], " ", 
                   SuperscriptBox["r", "2"], " ", "\[Sigma]"}], "-", 
                  RowBox[{"3", " ", "a", " ", 
                   SuperscriptBox["M", "2"], " ", 
                   SuperscriptBox["r", "3"], " ", "\[Sigma]"}]}], ")"}], 
                "3"]}], "+", 
              RowBox[{"27", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"8", " ", "a", " ", 
                   SuperscriptBox["M", "2"], " ", 
                   SuperscriptBox["r", "2"]}], "-", 
                  RowBox[{"2", " ", "a", " ", "M", " ", 
                   SuperscriptBox["r", "3"]}], "+", 
                  RowBox[{"20", " ", 
                   SuperscriptBox["a", "2"], " ", 
                   SuperscriptBox["M", "3"], " ", "\[Sigma]"}], "-", 
                  RowBox[{"6", " ", 
                   SuperscriptBox["a", "2"], " ", 
                   SuperscriptBox["M", "2"], " ", "r", " ", "\[Sigma]"}], "+", 
                  RowBox[{"3", " ", 
                   SuperscriptBox["M", "3"], " ", 
                   SuperscriptBox["r", "2"], " ", "\[Sigma]"}], "-", 
                  RowBox[{"2", " ", 
                   SuperscriptBox["M", "2"], " ", 
                   SuperscriptBox["r", "3"], " ", "\[Sigma]"}]}], ")"}], "2"],
                " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "2"}], " ", 
                  SuperscriptBox["a", "4"], " ", 
                  SuperscriptBox["M", "2"], " ", 
                  SuperscriptBox["r", "2"]}], "-", 
                 RowBox[{
                  SuperscriptBox["a", "4"], " ", "M", " ", 
                  SuperscriptBox["r", "3"]}], "+", 
                 RowBox[{
                  SuperscriptBox["a", "2"], " ", "M", " ", 
                  SuperscriptBox["r", "5"]}], "+", 
                 RowBox[{
                  SuperscriptBox["a", "2"], " ", 
                  SuperscriptBox["r", "6"]}], "+", 
                 SuperscriptBox["r", "8"], "-", 
                 RowBox[{"5", " ", 
                  SuperscriptBox["a", "5"], " ", 
                  SuperscriptBox["M", "3"], " ", "\[Sigma]"}], "-", 
                 RowBox[{"3", " ", 
                  SuperscriptBox["a", "5"], " ", 
                  SuperscriptBox["M", "2"], " ", "r", " ", "\[Sigma]"}], "-", 
                 RowBox[{"3", " ", 
                  SuperscriptBox["a", "3"], " ", 
                  SuperscriptBox["M", "3"], " ", 
                  SuperscriptBox["r", "2"], " ", "\[Sigma]"}], "-", 
                 RowBox[{"7", " ", 
                  SuperscriptBox["a", "3"], " ", 
                  SuperscriptBox["M", "2"], " ", 
                  SuperscriptBox["r", "3"], " ", "\[Sigma]"}], "-", 
                 RowBox[{"6", " ", "a", " ", 
                  SuperscriptBox["M", "2"], " ", 
                  SuperscriptBox["r", "5"], " ", "\[Sigma]"}]}], ")"}]}], "-", 
              RowBox[{"72", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "2"}], " ", 
                  SuperscriptBox["M", "2"], " ", 
                  SuperscriptBox["r", "2"]}], "+", 
                 RowBox[{"M", " ", 
                  SuperscriptBox["r", "3"]}], "-", 
                 RowBox[{"5", " ", "a", " ", 
                  SuperscriptBox["M", "3"], " ", "\[Sigma]"}], "+", 
                 RowBox[{"3", " ", "a", " ", 
                  SuperscriptBox["M", "2"], " ", "r", " ", "\[Sigma]"}]}], 
                ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "12"}], " ", 
                  SuperscriptBox["a", "2"], " ", 
                  SuperscriptBox["M", "2"], " ", 
                  SuperscriptBox["r", "2"]}], "+", 
                 RowBox[{"M", " ", 
                  SuperscriptBox["r", "5"]}], "-", 
                 SuperscriptBox["r", "6"], "-", 
                 RowBox[{"30", " ", 
                  SuperscriptBox["a", "3"], " ", 
                  SuperscriptBox["M", "3"], " ", "\[Sigma]"}], "-", 
                 RowBox[{"9", " ", "a", " ", 
                  SuperscriptBox["M", "3"], " ", 
                  SuperscriptBox["r", "2"], " ", "\[Sigma]"}], "-", 
                 RowBox[{"3", " ", "a", " ", 
                  SuperscriptBox["M", "2"], " ", 
                  SuperscriptBox["r", "3"], " ", "\[Sigma]"}]}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "2"}], " ", 
                  SuperscriptBox["a", "4"], " ", 
                  SuperscriptBox["M", "2"], " ", 
                  SuperscriptBox["r", "2"]}], "-", 
                 RowBox[{
                  SuperscriptBox["a", "4"], " ", "M", " ", 
                  SuperscriptBox["r", "3"]}], "+", 
                 RowBox[{
                  SuperscriptBox["a", "2"], " ", "M", " ", 
                  SuperscriptBox["r", "5"]}], "+", 
                 RowBox[{
                  SuperscriptBox["a", "2"], " ", 
                  SuperscriptBox["r", "6"]}], "+", 
                 SuperscriptBox["r", "8"], "-", 
                 RowBox[{"5", " ", 
                  SuperscriptBox["a", "5"], " ", 
                  SuperscriptBox["M", "3"], " ", "\[Sigma]"}], "-", 
                 RowBox[{"3", " ", 
                  SuperscriptBox["a", "5"], " ", 
                  SuperscriptBox["M", "2"], " ", "r", " ", "\[Sigma]"}], "-", 
                 RowBox[{"3", " ", 
                  SuperscriptBox["a", "3"], " ", 
                  SuperscriptBox["M", "3"], " ", 
                  SuperscriptBox["r", "2"], " ", "\[Sigma]"}], "-", 
                 RowBox[{"7", " ", 
                  SuperscriptBox["a", "3"], " ", 
                  SuperscriptBox["M", "2"], " ", 
                  SuperscriptBox["r", "3"], " ", "\[Sigma]"}], "-", 
                 RowBox[{"6", " ", "a", " ", 
                  SuperscriptBox["M", "2"], " ", 
                  SuperscriptBox["r", "5"], " ", "\[Sigma]"}]}], ")"}]}], "-", 
              RowBox[{"9", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"8", " ", "a", " ", 
                  SuperscriptBox["M", "2"], " ", 
                  SuperscriptBox["r", "2"]}], "-", 
                 RowBox[{"2", " ", "a", " ", "M", " ", 
                  SuperscriptBox["r", "3"]}], "+", 
                 RowBox[{"20", " ", 
                  SuperscriptBox["a", "2"], " ", 
                  SuperscriptBox["M", "3"], " ", "\[Sigma]"}], "-", 
                 RowBox[{"6", " ", 
                  SuperscriptBox["a", "2"], " ", 
                  SuperscriptBox["M", "2"], " ", "r", " ", "\[Sigma]"}], "+", 
                 RowBox[{"3", " ", 
                  SuperscriptBox["M", "3"], " ", 
                  SuperscriptBox["r", "2"], " ", "\[Sigma]"}], "-", 
                 RowBox[{"2", " ", 
                  SuperscriptBox["M", "2"], " ", 
                  SuperscriptBox["r", "3"], " ", "\[Sigma]"}]}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "12"}], " ", 
                  SuperscriptBox["a", "2"], " ", 
                  SuperscriptBox["M", "2"], " ", 
                  SuperscriptBox["r", "2"]}], "+", 
                 RowBox[{"M", " ", 
                  SuperscriptBox["r", "5"]}], "-", 
                 SuperscriptBox["r", "6"], "-", 
                 RowBox[{"30", " ", 
                  SuperscriptBox["a", "3"], " ", 
                  SuperscriptBox["M", "3"], " ", "\[Sigma]"}], "-", 
                 RowBox[{"9", " ", "a", " ", 
                  SuperscriptBox["M", "3"], " ", 
                  SuperscriptBox["r", "2"], " ", "\[Sigma]"}], "-", 
                 RowBox[{"3", " ", "a", " ", 
                  SuperscriptBox["M", "2"], " ", 
                  SuperscriptBox["r", "3"], " ", "\[Sigma]"}]}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"8", " ", 
                  SuperscriptBox["a", "3"], " ", 
                  SuperscriptBox["M", "2"], " ", 
                  SuperscriptBox["r", "2"]}], "+", 
                 RowBox[{"2", " ", 
                  SuperscriptBox["a", "3"], " ", "M", " ", 
                  SuperscriptBox["r", "3"]}], "-", 
                 RowBox[{"2", " ", "a", " ", "M", " ", 
                  SuperscriptBox["r", "5"]}], "+", 
                 RowBox[{"20", " ", 
                  SuperscriptBox["a", "4"], " ", 
                  SuperscriptBox["M", "3"], " ", "\[Sigma]"}], "+", 
                 RowBox[{"6", " ", 
                  SuperscriptBox["a", "4"], " ", 
                  SuperscriptBox["M", "2"], " ", "r", " ", "\[Sigma]"}], "+", 
                 RowBox[{"9", " ", 
                  SuperscriptBox["a", "2"], " ", 
                  SuperscriptBox["M", "3"], " ", 
                  SuperscriptBox["r", "2"], " ", "\[Sigma]"}], "+", 
                 RowBox[{"12", " ", 
                  SuperscriptBox["a", "2"], " ", 
                  SuperscriptBox["M", "2"], " ", 
                  SuperscriptBox["r", "3"], " ", "\[Sigma]"}], "+", 
                 RowBox[{"6", " ", 
                  SuperscriptBox["M", "2"], " ", 
                  SuperscriptBox["r", "5"], " ", "\[Sigma]"}], "-", 
                 RowBox[{"M", " ", 
                  SuperscriptBox["r", "6"], " ", "\[Sigma]"}]}], ")"}]}], "+", 
              RowBox[{"27", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "2"}], " ", 
                  SuperscriptBox["M", "2"], " ", 
                  SuperscriptBox["r", "2"]}], "+", 
                 RowBox[{"M", " ", 
                  SuperscriptBox["r", "3"]}], "-", 
                 RowBox[{"5", " ", "a", " ", 
                  SuperscriptBox["M", "3"], " ", "\[Sigma]"}], "+", 
                 RowBox[{"3", " ", "a", " ", 
                  SuperscriptBox["M", "2"], " ", "r", " ", "\[Sigma]"}]}], 
                ")"}], " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"8", " ", 
                   SuperscriptBox["a", "3"], " ", 
                   SuperscriptBox["M", "2"], " ", 
                   SuperscriptBox["r", "2"]}], "+", 
                  RowBox[{"2", " ", 
                   SuperscriptBox["a", "3"], " ", "M", " ", 
                   SuperscriptBox["r", "3"]}], "-", 
                  RowBox[{"2", " ", "a", " ", "M", " ", 
                   SuperscriptBox["r", "5"]}], "+", 
                  RowBox[{"20", " ", 
                   SuperscriptBox["a", "4"], " ", 
                   SuperscriptBox["M", "3"], " ", "\[Sigma]"}], "+", 
                  RowBox[{"6", " ", 
                   SuperscriptBox["a", "4"], " ", 
                   SuperscriptBox["M", "2"], " ", "r", " ", "\[Sigma]"}], "+", 
                  RowBox[{"9", " ", 
                   SuperscriptBox["a", "2"], " ", 
                   SuperscriptBox["M", "3"], " ", 
                   SuperscriptBox["r", "2"], " ", "\[Sigma]"}], "+", 
                  RowBox[{"12", " ", 
                   SuperscriptBox["a", "2"], " ", 
                   SuperscriptBox["M", "2"], " ", 
                   SuperscriptBox["r", "3"], " ", "\[Sigma]"}], "+", 
                  RowBox[{"6", " ", 
                   SuperscriptBox["M", "2"], " ", 
                   SuperscriptBox["r", "5"], " ", "\[Sigma]"}], "-", 
                  RowBox[{"M", " ", 
                   SuperscriptBox["r", "6"], " ", "\[Sigma]"}]}], ")"}], 
                "2"]}], "+", 
              RowBox[{"\[Sqrt]", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "4"}], " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"12", " ", 
                    SuperscriptBox["a", "2"], " ", "M", " ", 
                    SuperscriptBox["r", "9"]}], "-", 
                    RowBox[{"23", " ", 
                    SuperscriptBox["M", "2"], " ", 
                    SuperscriptBox["r", "10"]}], "+", 
                    RowBox[{"10", " ", "M", " ", 
                    SuperscriptBox["r", "11"]}], "+", 
                    SuperscriptBox["r", "12"], "+", 
                    RowBox[{"36", " ", 
                    SuperscriptBox["a", "3"], " ", 
                    SuperscriptBox["M", "2"], " ", 
                    SuperscriptBox["r", "7"], " ", "\[Sigma]"}], "-", 
                    RowBox[{"72", " ", "a", " ", 
                    SuperscriptBox["M", "3"], " ", 
                    SuperscriptBox["r", "8"], " ", "\[Sigma]"}], "+", 
                    RowBox[{"36", " ", "a", " ", 
                    SuperscriptBox["M", "2"], " ", 
                    SuperscriptBox["r", "9"], " ", "\[Sigma]"}], "+", 
                    RowBox[{"33", " ", 
                    SuperscriptBox["a", "2"], " ", 
                    SuperscriptBox["M", "4"], " ", 
                    SuperscriptBox["r", "6"], " ", 
                    SuperscriptBox["\[Sigma]", "2"]}], "-", 
                    RowBox[{"18", " ", 
                    SuperscriptBox["a", "2"], " ", 
                    SuperscriptBox["M", "3"], " ", 
                    SuperscriptBox["r", "7"], " ", 
                    SuperscriptBox["\[Sigma]", "2"]}], "-", 
                    RowBox[{"54", " ", 
                    SuperscriptBox["M", "5"], " ", 
                    SuperscriptBox["r", "7"], " ", 
                    SuperscriptBox["\[Sigma]", "2"]}], "+", 
                    RowBox[{"45", " ", 
                    SuperscriptBox["M", "4"], " ", 
                    SuperscriptBox["r", "8"], " ", 
                    SuperscriptBox["\[Sigma]", "2"]}], "-", 
                    RowBox[{"6", " ", 
                    SuperscriptBox["M", "3"], " ", 
                    SuperscriptBox["r", "9"], " ", 
                    SuperscriptBox["\[Sigma]", "2"]}]}], ")"}], "3"]}], "+", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"2", " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "12"}], " ", 
                    SuperscriptBox["a", "2"], " ", 
                    SuperscriptBox["M", "2"], " ", 
                    SuperscriptBox["r", "2"]}], "+", 
                    RowBox[{"M", " ", 
                    SuperscriptBox["r", "5"]}], "-", 
                    SuperscriptBox["r", "6"], "-", 
                    RowBox[{"30", " ", 
                    SuperscriptBox["a", "3"], " ", 
                    SuperscriptBox["M", "3"], " ", "\[Sigma]"}], "-", 
                    RowBox[{"9", " ", "a", " ", 
                    SuperscriptBox["M", "3"], " ", 
                    SuperscriptBox["r", "2"], " ", "\[Sigma]"}], "-", 
                    RowBox[{"3", " ", "a", " ", 
                    SuperscriptBox["M", "2"], " ", 
                    SuperscriptBox["r", "3"], " ", "\[Sigma]"}]}], ")"}], 
                    "3"]}], "+", 
                    RowBox[{"27", " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"8", " ", "a", " ", 
                    SuperscriptBox["M", "2"], " ", 
                    SuperscriptBox["r", "2"]}], "-", 
                    RowBox[{"2", " ", "a", " ", "M", " ", 
                    SuperscriptBox["r", "3"]}], "+", 
                    RowBox[{"20", " ", 
                    SuperscriptBox["a", "2"], " ", 
                    SuperscriptBox["M", "3"], " ", "\[Sigma]"}], "-", 
                    RowBox[{"6", " ", 
                    SuperscriptBox["a", "2"], " ", 
                    SuperscriptBox["M", "2"], " ", "r", " ", "\[Sigma]"}], 
                    "+", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["M", "3"], " ", 
                    SuperscriptBox["r", "2"], " ", "\[Sigma]"}], "-", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["M", "2"], " ", 
                    SuperscriptBox["r", "3"], " ", "\[Sigma]"}]}], ")"}], 
                    "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "2"}], " ", 
                    SuperscriptBox["a", "4"], " ", 
                    SuperscriptBox["M", "2"], " ", 
                    SuperscriptBox["r", "2"]}], "-", 
                    RowBox[{
                    SuperscriptBox["a", "4"], " ", "M", " ", 
                    SuperscriptBox["r", "3"]}], "+", 
                    RowBox[{
                    SuperscriptBox["a", "2"], " ", "M", " ", 
                    SuperscriptBox["r", "5"]}], "+", 
                    RowBox[{
                    SuperscriptBox["a", "2"], " ", 
                    SuperscriptBox["r", "6"]}], "+", 
                    SuperscriptBox["r", "8"], "-", 
                    RowBox[{"5", " ", 
                    SuperscriptBox["a", "5"], " ", 
                    SuperscriptBox["M", "3"], " ", "\[Sigma]"}], "-", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["a", "5"], " ", 
                    SuperscriptBox["M", "2"], " ", "r", " ", "\[Sigma]"}], 
                    "-", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["a", "3"], " ", 
                    SuperscriptBox["M", "3"], " ", 
                    SuperscriptBox["r", "2"], " ", "\[Sigma]"}], "-", 
                    RowBox[{"7", " ", 
                    SuperscriptBox["a", "3"], " ", 
                    SuperscriptBox["M", "2"], " ", 
                    SuperscriptBox["r", "3"], " ", "\[Sigma]"}], "-", 
                    RowBox[{"6", " ", "a", " ", 
                    SuperscriptBox["M", "2"], " ", 
                    SuperscriptBox["r", "5"], " ", "\[Sigma]"}]}], ")"}]}], 
                    "-", 
                    RowBox[{"72", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "2"}], " ", 
                    SuperscriptBox["M", "2"], " ", 
                    SuperscriptBox["r", "2"]}], "+", 
                    RowBox[{"M", " ", 
                    SuperscriptBox["r", "3"]}], "-", 
                    RowBox[{"5", " ", "a", " ", 
                    SuperscriptBox["M", "3"], " ", "\[Sigma]"}], "+", 
                    RowBox[{"3", " ", "a", " ", 
                    SuperscriptBox["M", "2"], " ", "r", " ", "\[Sigma]"}]}], 
                    ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "12"}], " ", 
                    SuperscriptBox["a", "2"], " ", 
                    SuperscriptBox["M", "2"], " ", 
                    SuperscriptBox["r", "2"]}], "+", 
                    RowBox[{"M", " ", 
                    SuperscriptBox["r", "5"]}], "-", 
                    SuperscriptBox["r", "6"], "-", 
                    RowBox[{"30", " ", 
                    SuperscriptBox["a", "3"], " ", 
                    SuperscriptBox["M", "3"], " ", "\[Sigma]"}], "-", 
                    RowBox[{"9", " ", "a", " ", 
                    SuperscriptBox["M", "3"], " ", 
                    SuperscriptBox["r", "2"], " ", "\[Sigma]"}], "-", 
                    RowBox[{"3", " ", "a", " ", 
                    SuperscriptBox["M", "2"], " ", 
                    SuperscriptBox["r", "3"], " ", "\[Sigma]"}]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "2"}], " ", 
                    SuperscriptBox["a", "4"], " ", 
                    SuperscriptBox["M", "2"], " ", 
                    SuperscriptBox["r", "2"]}], "-", 
                    RowBox[{
                    SuperscriptBox["a", "4"], " ", "M", " ", 
                    SuperscriptBox["r", "3"]}], "+", 
                    RowBox[{
                    SuperscriptBox["a", "2"], " ", "M", " ", 
                    SuperscriptBox["r", "5"]}], "+", 
                    RowBox[{
                    SuperscriptBox["a", "2"], " ", 
                    SuperscriptBox["r", "6"]}], "+", 
                    SuperscriptBox["r", "8"], "-", 
                    RowBox[{"5", " ", 
                    SuperscriptBox["a", "5"], " ", 
                    SuperscriptBox["M", "3"], " ", "\[Sigma]"}], "-", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["a", "5"], " ", 
                    SuperscriptBox["M", "2"], " ", "r", " ", "\[Sigma]"}], 
                    "-", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["a", "3"], " ", 
                    SuperscriptBox["M", "3"], " ", 
                    SuperscriptBox["r", "2"], " ", "\[Sigma]"}], "-", 
                    RowBox[{"7", " ", 
                    SuperscriptBox["a", "3"], " ", 
                    SuperscriptBox["M", "2"], " ", 
                    SuperscriptBox["r", "3"], " ", "\[Sigma]"}], "-", 
                    RowBox[{"6", " ", "a", " ", 
                    SuperscriptBox["M", "2"], " ", 
                    SuperscriptBox["r", "5"], " ", "\[Sigma]"}]}], ")"}]}], 
                    "-", 
                    RowBox[{"9", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"8", " ", "a", " ", 
                    SuperscriptBox["M", "2"], " ", 
                    SuperscriptBox["r", "2"]}], "-", 
                    RowBox[{"2", " ", "a", " ", "M", " ", 
                    SuperscriptBox["r", "3"]}], "+", 
                    RowBox[{"20", " ", 
                    SuperscriptBox["a", "2"], " ", 
                    SuperscriptBox["M", "3"], " ", "\[Sigma]"}], "-", 
                    RowBox[{"6", " ", 
                    SuperscriptBox["a", "2"], " ", 
                    SuperscriptBox["M", "2"], " ", "r", " ", "\[Sigma]"}], 
                    "+", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["M", "3"], " ", 
                    SuperscriptBox["r", "2"], " ", "\[Sigma]"}], "-", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["M", "2"], " ", 
                    SuperscriptBox["r", "3"], " ", "\[Sigma]"}]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "12"}], " ", 
                    SuperscriptBox["a", "2"], " ", 
                    SuperscriptBox["M", "2"], " ", 
                    SuperscriptBox["r", "2"]}], "+", 
                    RowBox[{"M", " ", 
                    SuperscriptBox["r", "5"]}], "-", 
                    SuperscriptBox["r", "6"], "-", 
                    RowBox[{"30", " ", 
                    SuperscriptBox["a", "3"], " ", 
                    SuperscriptBox["M", "3"], " ", "\[Sigma]"}], "-", 
                    RowBox[{"9", " ", "a", " ", 
                    SuperscriptBox["M", "3"], " ", 
                    SuperscriptBox["r", "2"], " ", "\[Sigma]"}], "-", 
                    RowBox[{"3", " ", "a", " ", 
                    SuperscriptBox["M", "2"], " ", 
                    SuperscriptBox["r", "3"], " ", "\[Sigma]"}]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"8", " ", 
                    SuperscriptBox["a", "3"], " ", 
                    SuperscriptBox["M", "2"], " ", 
                    SuperscriptBox["r", "2"]}], "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["a", "3"], " ", "M", " ", 
                    SuperscriptBox["r", "3"]}], "-", 
                    RowBox[{"2", " ", "a", " ", "M", " ", 
                    SuperscriptBox["r", "5"]}], "+", 
                    RowBox[{"20", " ", 
                    SuperscriptBox["a", "4"], " ", 
                    SuperscriptBox["M", "3"], " ", "\[Sigma]"}], "+", 
                    RowBox[{"6", " ", 
                    SuperscriptBox["a", "4"], " ", 
                    SuperscriptBox["M", "2"], " ", "r", " ", "\[Sigma]"}], 
                    "+", 
                    RowBox[{"9", " ", 
                    SuperscriptBox["a", "2"], " ", 
                    SuperscriptBox["M", "3"], " ", 
                    SuperscriptBox["r", "2"], " ", "\[Sigma]"}], "+", 
                    RowBox[{"12", " ", 
                    SuperscriptBox["a", "2"], " ", 
                    SuperscriptBox["M", "2"], " ", 
                    SuperscriptBox["r", "3"], " ", "\[Sigma]"}], "+", 
                    RowBox[{"6", " ", 
                    SuperscriptBox["M", "2"], " ", 
                    SuperscriptBox["r", "5"], " ", "\[Sigma]"}], "-", 
                    RowBox[{"M", " ", 
                    SuperscriptBox["r", "6"], " ", "\[Sigma]"}]}], ")"}]}], 
                    "+", 
                    RowBox[{"27", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "2"}], " ", 
                    SuperscriptBox["M", "2"], " ", 
                    SuperscriptBox["r", "2"]}], "+", 
                    RowBox[{"M", " ", 
                    SuperscriptBox["r", "3"]}], "-", 
                    RowBox[{"5", " ", "a", " ", 
                    SuperscriptBox["M", "3"], " ", "\[Sigma]"}], "+", 
                    RowBox[{"3", " ", "a", " ", 
                    SuperscriptBox["M", "2"], " ", "r", " ", "\[Sigma]"}]}], 
                    ")"}], " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"8", " ", 
                    SuperscriptBox["a", "3"], " ", 
                    SuperscriptBox["M", "2"], " ", 
                    SuperscriptBox["r", "2"]}], "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["a", "3"], " ", "M", " ", 
                    SuperscriptBox["r", "3"]}], "-", 
                    RowBox[{"2", " ", "a", " ", "M", " ", 
                    SuperscriptBox["r", "5"]}], "+", 
                    RowBox[{"20", " ", 
                    SuperscriptBox["a", "4"], " ", 
                    SuperscriptBox["M", "3"], " ", "\[Sigma]"}], "+", 
                    RowBox[{"6", " ", 
                    SuperscriptBox["a", "4"], " ", 
                    SuperscriptBox["M", "2"], " ", "r", " ", "\[Sigma]"}], 
                    "+", 
                    RowBox[{"9", " ", 
                    SuperscriptBox["a", "2"], " ", 
                    SuperscriptBox["M", "3"], " ", 
                    SuperscriptBox["r", "2"], " ", "\[Sigma]"}], "+", 
                    RowBox[{"12", " ", 
                    SuperscriptBox["a", "2"], " ", 
                    SuperscriptBox["M", "2"], " ", 
                    SuperscriptBox["r", "3"], " ", "\[Sigma]"}], "+", 
                    RowBox[{"6", " ", 
                    SuperscriptBox["M", "2"], " ", 
                    SuperscriptBox["r", "5"], " ", "\[Sigma]"}], "-", 
                    RowBox[{"M", " ", 
                    SuperscriptBox["r", "6"], " ", "\[Sigma]"}]}], ")"}], 
                    "2"]}]}], ")"}], "2"]}], ")"}]}]}], ")"}], 
            RowBox[{"1", "/", "3"}]], "/", 
           RowBox[{"(", 
            RowBox[{"3", " ", 
             SuperscriptBox["2", 
              RowBox[{"1", "/", "3"}]], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "2"}], " ", 
                SuperscriptBox["a", "4"], " ", 
                SuperscriptBox["M", "2"], " ", 
                SuperscriptBox["r", "2"]}], "-", 
               RowBox[{
                SuperscriptBox["a", "4"], " ", "M", " ", 
                SuperscriptBox["r", "3"]}], "+", 
               RowBox[{
                SuperscriptBox["a", "2"], " ", "M", " ", 
                SuperscriptBox["r", "5"]}], "+", 
               RowBox[{
                SuperscriptBox["a", "2"], " ", 
                SuperscriptBox["r", "6"]}], "+", 
               SuperscriptBox["r", "8"], "-", 
               RowBox[{"5", " ", 
                SuperscriptBox["a", "5"], " ", 
                SuperscriptBox["M", "3"], " ", "\[Sigma]"}], "-", 
               RowBox[{"3", " ", 
                SuperscriptBox["a", "5"], " ", 
                SuperscriptBox["M", "2"], " ", "r", " ", "\[Sigma]"}], "-", 
               RowBox[{"3", " ", 
                SuperscriptBox["a", "3"], " ", 
                SuperscriptBox["M", "3"], " ", 
                SuperscriptBox["r", "2"], " ", "\[Sigma]"}], "-", 
               RowBox[{"7", " ", 
                SuperscriptBox["a", "3"], " ", 
                SuperscriptBox["M", "2"], " ", 
                SuperscriptBox["r", "3"], " ", "\[Sigma]"}], "-", 
               RowBox[{"6", " ", "a", " ", 
                SuperscriptBox["M", "2"], " ", 
                SuperscriptBox["r", "5"], " ", "\[Sigma]"}]}], ")"}]}], 
            ")"}]}]}], ")"}]}]}], "-", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"\[Sqrt]", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           FractionBox[
            RowBox[{
             RowBox[{
              RowBox[{"-", "12"}], " ", 
              SuperscriptBox["a", "2"], " ", 
              SuperscriptBox["M", "2"], " ", 
              SuperscriptBox["r", "2"]}], "+", 
             RowBox[{"M", " ", 
              SuperscriptBox["r", "5"]}], "-", 
             SuperscriptBox["r", "6"], "-", 
             RowBox[{"30", " ", 
              SuperscriptBox["a", "3"], " ", 
              SuperscriptBox["M", "3"], " ", "\[Sigma]"}], "-", 
             RowBox[{"9", " ", "a", " ", 
              SuperscriptBox["M", "3"], " ", 
              SuperscriptBox["r", "2"], " ", "\[Sigma]"}], "-", 
             RowBox[{"3", " ", "a", " ", 
              SuperscriptBox["M", "2"], " ", 
              SuperscriptBox["r", "3"], " ", "\[Sigma]"}]}], 
            RowBox[{"3", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "2"}], " ", 
                SuperscriptBox["a", "4"], " ", 
                SuperscriptBox["M", "2"], " ", 
                SuperscriptBox["r", "2"]}], "-", 
               RowBox[{
                SuperscriptBox["a", "4"], " ", "M", " ", 
                SuperscriptBox["r", "3"]}], "+", 
               RowBox[{
                SuperscriptBox["a", "2"], " ", "M", " ", 
                SuperscriptBox["r", "5"]}], "+", 
               RowBox[{
                SuperscriptBox["a", "2"], " ", 
                SuperscriptBox["r", "6"]}], "+", 
               SuperscriptBox["r", "8"], "-", 
               RowBox[{"5", " ", 
                SuperscriptBox["a", "5"], " ", 
                SuperscriptBox["M", "3"], " ", "\[Sigma]"}], "-", 
               RowBox[{"3", " ", 
                SuperscriptBox["a", "5"], " ", 
                SuperscriptBox["M", "2"], " ", "r", " ", "\[Sigma]"}], "-", 
               RowBox[{"3", " ", 
                SuperscriptBox["a", "3"], " ", 
                SuperscriptBox["M", "3"], " ", 
                SuperscriptBox["r", "2"], " ", "\[Sigma]"}], "-", 
               RowBox[{"7", " ", 
                SuperscriptBox["a", "3"], " ", 
                SuperscriptBox["M", "2"], " ", 
                SuperscriptBox["r", "3"], " ", "\[Sigma]"}], "-", 
               RowBox[{"6", " ", "a", " ", 
                SuperscriptBox["M", "2"], " ", 
                SuperscriptBox["r", "5"], " ", "\[Sigma]"}]}], ")"}]}]]}], 
          "-", 
          FractionBox[
           RowBox[{
            RowBox[{"12", " ", 
             SuperscriptBox["a", "2"], " ", 
             SuperscriptBox["M", "2"], " ", 
             SuperscriptBox["r", "2"]}], "-", 
            RowBox[{"M", " ", 
             SuperscriptBox["r", "5"]}], "+", 
            SuperscriptBox["r", "6"], "+", 
            RowBox[{"30", " ", 
             SuperscriptBox["a", "3"], " ", 
             SuperscriptBox["M", "3"], " ", "\[Sigma]"}], "+", 
            RowBox[{"9", " ", "a", " ", 
             SuperscriptBox["M", "3"], " ", 
             SuperscriptBox["r", "2"], " ", "\[Sigma]"}], "+", 
            RowBox[{"3", " ", "a", " ", 
             SuperscriptBox["M", "2"], " ", 
             SuperscriptBox["r", "3"], " ", "\[Sigma]"}]}], 
           RowBox[{
            RowBox[{"2", " ", 
             SuperscriptBox["a", "4"], " ", 
             SuperscriptBox["M", "2"], " ", 
             SuperscriptBox["r", "2"]}], "+", 
            RowBox[{
             SuperscriptBox["a", "4"], " ", "M", " ", 
             SuperscriptBox["r", "3"]}], "-", 
            RowBox[{
             SuperscriptBox["a", "2"], " ", "M", " ", 
             SuperscriptBox["r", "5"]}], "-", 
            RowBox[{
             SuperscriptBox["a", "2"], " ", 
             SuperscriptBox["r", "6"]}], "-", 
            SuperscriptBox["r", "8"], "+", 
            RowBox[{"5", " ", 
             SuperscriptBox["a", "5"], " ", 
             SuperscriptBox["M", "3"], " ", "\[Sigma]"}], "+", 
            RowBox[{"3", " ", 
             SuperscriptBox["a", "5"], " ", 
             SuperscriptBox["M", "2"], " ", "r", " ", "\[Sigma]"}], "+", 
            RowBox[{"3", " ", 
             SuperscriptBox["a", "3"], " ", 
             SuperscriptBox["M", "3"], " ", 
             SuperscriptBox["r", "2"], " ", "\[Sigma]"}], "+", 
            RowBox[{"7", " ", 
             SuperscriptBox["a", "3"], " ", 
             SuperscriptBox["M", "2"], " ", 
             SuperscriptBox["r", "3"], " ", "\[Sigma]"}], "+", 
            RowBox[{"6", " ", "a", " ", 
             SuperscriptBox["M", "2"], " ", 
             SuperscriptBox["r", "5"], " ", "\[Sigma]"}]}]], "+", 
          FractionBox[
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "8"}], " ", 
               SuperscriptBox["a", "3"], " ", 
               SuperscriptBox["M", "2"], " ", 
               SuperscriptBox["r", "2"]}], "-", 
              RowBox[{"2", " ", 
               SuperscriptBox["a", "3"], " ", "M", " ", 
               SuperscriptBox["r", "3"]}], "+", 
              RowBox[{"2", " ", "a", " ", "M", " ", 
               SuperscriptBox["r", "5"]}], "-", 
              RowBox[{"20", " ", 
               SuperscriptBox["a", "4"], " ", 
               SuperscriptBox["M", "3"], " ", "\[Sigma]"}], "-", 
              RowBox[{"6", " ", 
               SuperscriptBox["a", "4"], " ", 
               SuperscriptBox["M", "2"], " ", "r", " ", "\[Sigma]"}], "-", 
              RowBox[{"9", " ", 
               SuperscriptBox["a", "2"], " ", 
               SuperscriptBox["M", "3"], " ", 
               SuperscriptBox["r", "2"], " ", "\[Sigma]"}], "-", 
              RowBox[{"12", " ", 
               SuperscriptBox["a", "2"], " ", 
               SuperscriptBox["M", "2"], " ", 
               SuperscriptBox["r", "3"], " ", "\[Sigma]"}], "-", 
              RowBox[{"6", " ", 
               SuperscriptBox["M", "2"], " ", 
               SuperscriptBox["r", "5"], " ", "\[Sigma]"}], "+", 
              RowBox[{"M", " ", 
               SuperscriptBox["r", "6"], " ", "\[Sigma]"}]}], ")"}], "2"], 
           RowBox[{"2", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", 
                SuperscriptBox["a", "4"], " ", 
                SuperscriptBox["M", "2"], " ", 
                SuperscriptBox["r", "2"]}], "+", 
               RowBox[{
                SuperscriptBox["a", "4"], " ", "M", " ", 
                SuperscriptBox["r", "3"]}], "-", 
               RowBox[{
                SuperscriptBox["a", "2"], " ", "M", " ", 
                SuperscriptBox["r", "5"]}], "-", 
               RowBox[{
                SuperscriptBox["a", "2"], " ", 
                SuperscriptBox["r", "6"]}], "-", 
               SuperscriptBox["r", "8"], "+", 
               RowBox[{"5", " ", 
                SuperscriptBox["a", "5"], " ", 
                SuperscriptBox["M", "3"], " ", "\[Sigma]"}], "+", 
               RowBox[{"3", " ", 
                SuperscriptBox["a", "5"], " ", 
                SuperscriptBox["M", "2"], " ", "r", " ", "\[Sigma]"}], "+", 
               RowBox[{"3", " ", 
                SuperscriptBox["a", "3"], " ", 
                SuperscriptBox["M", "3"], " ", 
                SuperscriptBox["r", "2"], " ", "\[Sigma]"}], "+", 
               RowBox[{"7", " ", 
                SuperscriptBox["a", "3"], " ", 
                SuperscriptBox["M", "2"], " ", 
                SuperscriptBox["r", "3"], " ", "\[Sigma]"}], "+", 
               RowBox[{"6", " ", "a", " ", 
                SuperscriptBox["M", "2"], " ", 
                SuperscriptBox["r", "5"], " ", "\[Sigma]"}]}], ")"}], "2"]}]],
           "-", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["2", 
              RowBox[{"1", "/", "3"}]], " ", 
             SuperscriptBox["r", "6"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"12", " ", 
                SuperscriptBox["a", "2"], " ", "M", " ", 
                SuperscriptBox["r", "3"]}], "-", 
               RowBox[{"23", " ", 
                SuperscriptBox["M", "2"], " ", 
                SuperscriptBox["r", "4"]}], "+", 
               RowBox[{"10", " ", "M", " ", 
                SuperscriptBox["r", "5"]}], "+", 
               SuperscriptBox["r", "6"], "+", 
               RowBox[{"36", " ", 
                SuperscriptBox["a", "3"], " ", 
                SuperscriptBox["M", "2"], " ", "r", " ", "\[Sigma]"}], "-", 
               RowBox[{"72", " ", "a", " ", 
                SuperscriptBox["M", "3"], " ", 
                SuperscriptBox["r", "2"], " ", "\[Sigma]"}], "+", 
               RowBox[{"36", " ", "a", " ", 
                SuperscriptBox["M", "2"], " ", 
                SuperscriptBox["r", "3"], " ", "\[Sigma]"}], "+", 
               RowBox[{"33", " ", 
                SuperscriptBox["a", "2"], " ", 
                SuperscriptBox["M", "4"], " ", 
                SuperscriptBox["\[Sigma]", "2"]}], "-", 
               RowBox[{"18", " ", 
                SuperscriptBox["a", "2"], " ", 
                SuperscriptBox["M", "3"], " ", "r", " ", 
                SuperscriptBox["\[Sigma]", "2"]}], "-", 
               RowBox[{"54", " ", 
                SuperscriptBox["M", "5"], " ", "r", " ", 
                SuperscriptBox["\[Sigma]", "2"]}], "+", 
               RowBox[{"45", " ", 
                SuperscriptBox["M", "4"], " ", 
                SuperscriptBox["r", "2"], " ", 
                SuperscriptBox["\[Sigma]", "2"]}], "-", 
               RowBox[{"6", " ", 
                SuperscriptBox["M", "3"], " ", 
                SuperscriptBox["r", "3"], " ", 
                SuperscriptBox["\[Sigma]", "2"]}]}], ")"}]}], ")"}], "/", 
           RowBox[{"(", 
            RowBox[{"3", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "2"}], " ", 
                SuperscriptBox["a", "4"], " ", 
                SuperscriptBox["M", "2"], " ", 
                SuperscriptBox["r", "2"]}], "-", 
               RowBox[{
                SuperscriptBox["a", "4"], " ", "M", " ", 
                SuperscriptBox["r", "3"]}], "+", 
               RowBox[{
                SuperscriptBox["a", "2"], " ", "M", " ", 
                SuperscriptBox["r", "5"]}], "+", 
               RowBox[{
                SuperscriptBox["a", "2"], " ", 
                SuperscriptBox["r", "6"]}], "+", 
               SuperscriptBox["r", "8"], "-", 
               RowBox[{"5", " ", 
                SuperscriptBox["a", "5"], " ", 
                SuperscriptBox["M", "3"], " ", "\[Sigma]"}], "-", 
               RowBox[{"3", " ", 
                SuperscriptBox["a", "5"], " ", 
                SuperscriptBox["M", "2"], " ", "r", " ", "\[Sigma]"}], "-", 
               RowBox[{"3", " ", 
                SuperscriptBox["a", "3"], " ", 
                SuperscriptBox["M", "3"], " ", 
                SuperscriptBox["r", "2"], " ", "\[Sigma]"}], "-", 
               RowBox[{"7", " ", 
                SuperscriptBox["a", "3"], " ", 
                SuperscriptBox["M", "2"], " ", 
                SuperscriptBox["r", "3"], " ", "\[Sigma]"}], "-", 
               RowBox[{"6", " ", "a", " ", 
                SuperscriptBox["M", "2"], " ", 
                SuperscriptBox["r", "5"], " ", "\[Sigma]"}]}], ")"}], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"-", "12"}], " ", 
                    SuperscriptBox["a", "2"], " ", 
                    SuperscriptBox["M", "2"], " ", 
                    SuperscriptBox["r", "2"]}], "+", 
                    RowBox[{"M", " ", 
                    SuperscriptBox["r", "5"]}], "-", 
                    SuperscriptBox["r", "6"], "-", 
                    RowBox[{"30", " ", 
                    SuperscriptBox["a", "3"], " ", 
                    SuperscriptBox["M", "3"], " ", "\[Sigma]"}], "-", 
                    RowBox[{"9", " ", "a", " ", 
                    SuperscriptBox["M", "3"], " ", 
                    SuperscriptBox["r", "2"], " ", "\[Sigma]"}], "-", 
                    RowBox[{"3", " ", "a", " ", 
                    SuperscriptBox["M", "2"], " ", 
                    SuperscriptBox["r", "3"], " ", "\[Sigma]"}]}], ")"}], 
                  "3"]}], "+", 
                RowBox[{"27", " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"8", " ", "a", " ", 
                    SuperscriptBox["M", "2"], " ", 
                    SuperscriptBox["r", "2"]}], "-", 
                    RowBox[{"2", " ", "a", " ", "M", " ", 
                    SuperscriptBox["r", "3"]}], "+", 
                    RowBox[{"20", " ", 
                    SuperscriptBox["a", "2"], " ", 
                    SuperscriptBox["M", "3"], " ", "\[Sigma]"}], "-", 
                    RowBox[{"6", " ", 
                    SuperscriptBox["a", "2"], " ", 
                    SuperscriptBox["M", "2"], " ", "r", " ", "\[Sigma]"}], 
                    "+", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["M", "3"], " ", 
                    SuperscriptBox["r", "2"], " ", "\[Sigma]"}], "-", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["M", "2"], " ", 
                    SuperscriptBox["r", "3"], " ", "\[Sigma]"}]}], ")"}], 
                  "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", "2"}], " ", 
                    SuperscriptBox["a", "4"], " ", 
                    SuperscriptBox["M", "2"], " ", 
                    SuperscriptBox["r", "2"]}], "-", 
                   RowBox[{
                    SuperscriptBox["a", "4"], " ", "M", " ", 
                    SuperscriptBox["r", "3"]}], "+", 
                   RowBox[{
                    SuperscriptBox["a", "2"], " ", "M", " ", 
                    SuperscriptBox["r", "5"]}], "+", 
                   RowBox[{
                    SuperscriptBox["a", "2"], " ", 
                    SuperscriptBox["r", "6"]}], "+", 
                   SuperscriptBox["r", "8"], "-", 
                   RowBox[{"5", " ", 
                    SuperscriptBox["a", "5"], " ", 
                    SuperscriptBox["M", "3"], " ", "\[Sigma]"}], "-", 
                   RowBox[{"3", " ", 
                    SuperscriptBox["a", "5"], " ", 
                    SuperscriptBox["M", "2"], " ", "r", " ", "\[Sigma]"}], 
                   "-", 
                   RowBox[{"3", " ", 
                    SuperscriptBox["a", "3"], " ", 
                    SuperscriptBox["M", "3"], " ", 
                    SuperscriptBox["r", "2"], " ", "\[Sigma]"}], "-", 
                   RowBox[{"7", " ", 
                    SuperscriptBox["a", "3"], " ", 
                    SuperscriptBox["M", "2"], " ", 
                    SuperscriptBox["r", "3"], " ", "\[Sigma]"}], "-", 
                   RowBox[{"6", " ", "a", " ", 
                    SuperscriptBox["M", "2"], " ", 
                    SuperscriptBox["r", "5"], " ", "\[Sigma]"}]}], ")"}]}], 
                "-", 
                RowBox[{"72", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", "2"}], " ", 
                    SuperscriptBox["M", "2"], " ", 
                    SuperscriptBox["r", "2"]}], "+", 
                   RowBox[{"M", " ", 
                    SuperscriptBox["r", "3"]}], "-", 
                   RowBox[{"5", " ", "a", " ", 
                    SuperscriptBox["M", "3"], " ", "\[Sigma]"}], "+", 
                   RowBox[{"3", " ", "a", " ", 
                    SuperscriptBox["M", "2"], " ", "r", " ", "\[Sigma]"}]}], 
                  ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", "12"}], " ", 
                    SuperscriptBox["a", "2"], " ", 
                    SuperscriptBox["M", "2"], " ", 
                    SuperscriptBox["r", "2"]}], "+", 
                   RowBox[{"M", " ", 
                    SuperscriptBox["r", "5"]}], "-", 
                   SuperscriptBox["r", "6"], "-", 
                   RowBox[{"30", " ", 
                    SuperscriptBox["a", "3"], " ", 
                    SuperscriptBox["M", "3"], " ", "\[Sigma]"}], "-", 
                   RowBox[{"9", " ", "a", " ", 
                    SuperscriptBox["M", "3"], " ", 
                    SuperscriptBox["r", "2"], " ", "\[Sigma]"}], "-", 
                   RowBox[{"3", " ", "a", " ", 
                    SuperscriptBox["M", "2"], " ", 
                    SuperscriptBox["r", "3"], " ", "\[Sigma]"}]}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", "2"}], " ", 
                    SuperscriptBox["a", "4"], " ", 
                    SuperscriptBox["M", "2"], " ", 
                    SuperscriptBox["r", "2"]}], "-", 
                   RowBox[{
                    SuperscriptBox["a", "4"], " ", "M", " ", 
                    SuperscriptBox["r", "3"]}], "+", 
                   RowBox[{
                    SuperscriptBox["a", "2"], " ", "M", " ", 
                    SuperscriptBox["r", "5"]}], "+", 
                   RowBox[{
                    SuperscriptBox["a", "2"], " ", 
                    SuperscriptBox["r", "6"]}], "+", 
                   SuperscriptBox["r", "8"], "-", 
                   RowBox[{"5", " ", 
                    SuperscriptBox["a", "5"], " ", 
                    SuperscriptBox["M", "3"], " ", "\[Sigma]"}], "-", 
                   RowBox[{"3", " ", 
                    SuperscriptBox["a", "5"], " ", 
                    SuperscriptBox["M", "2"], " ", "r", " ", "\[Sigma]"}], 
                   "-", 
                   RowBox[{"3", " ", 
                    SuperscriptBox["a", "3"], " ", 
                    SuperscriptBox["M", "3"], " ", 
                    SuperscriptBox["r", "2"], " ", "\[Sigma]"}], "-", 
                   RowBox[{"7", " ", 
                    SuperscriptBox["a", "3"], " ", 
                    SuperscriptBox["M", "2"], " ", 
                    SuperscriptBox["r", "3"], " ", "\[Sigma]"}], "-", 
                   RowBox[{"6", " ", "a", " ", 
                    SuperscriptBox["M", "2"], " ", 
                    SuperscriptBox["r", "5"], " ", "\[Sigma]"}]}], ")"}]}], 
                "-", 
                RowBox[{"9", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"8", " ", "a", " ", 
                    SuperscriptBox["M", "2"], " ", 
                    SuperscriptBox["r", "2"]}], "-", 
                   RowBox[{"2", " ", "a", " ", "M", " ", 
                    SuperscriptBox["r", "3"]}], "+", 
                   RowBox[{"20", " ", 
                    SuperscriptBox["a", "2"], " ", 
                    SuperscriptBox["M", "3"], " ", "\[Sigma]"}], "-", 
                   RowBox[{"6", " ", 
                    SuperscriptBox["a", "2"], " ", 
                    SuperscriptBox["M", "2"], " ", "r", " ", "\[Sigma]"}], 
                   "+", 
                   RowBox[{"3", " ", 
                    SuperscriptBox["M", "3"], " ", 
                    SuperscriptBox["r", "2"], " ", "\[Sigma]"}], "-", 
                   RowBox[{"2", " ", 
                    SuperscriptBox["M", "2"], " ", 
                    SuperscriptBox["r", "3"], " ", "\[Sigma]"}]}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", "12"}], " ", 
                    SuperscriptBox["a", "2"], " ", 
                    SuperscriptBox["M", "2"], " ", 
                    SuperscriptBox["r", "2"]}], "+", 
                   RowBox[{"M", " ", 
                    SuperscriptBox["r", "5"]}], "-", 
                   SuperscriptBox["r", "6"], "-", 
                   RowBox[{"30", " ", 
                    SuperscriptBox["a", "3"], " ", 
                    SuperscriptBox["M", "3"], " ", "\[Sigma]"}], "-", 
                   RowBox[{"9", " ", "a", " ", 
                    SuperscriptBox["M", "3"], " ", 
                    SuperscriptBox["r", "2"], " ", "\[Sigma]"}], "-", 
                   RowBox[{"3", " ", "a", " ", 
                    SuperscriptBox["M", "2"], " ", 
                    SuperscriptBox["r", "3"], " ", "\[Sigma]"}]}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"8", " ", 
                    SuperscriptBox["a", "3"], " ", 
                    SuperscriptBox["M", "2"], " ", 
                    SuperscriptBox["r", "2"]}], "+", 
                   RowBox[{"2", " ", 
                    SuperscriptBox["a", "3"], " ", "M", " ", 
                    SuperscriptBox["r", "3"]}], "-", 
                   RowBox[{"2", " ", "a", " ", "M", " ", 
                    SuperscriptBox["r", "5"]}], "+", 
                   RowBox[{"20", " ", 
                    SuperscriptBox["a", "4"], " ", 
                    SuperscriptBox["M", "3"], " ", "\[Sigma]"}], "+", 
                   RowBox[{"6", " ", 
                    SuperscriptBox["a", "4"], " ", 
                    SuperscriptBox["M", "2"], " ", "r", " ", "\[Sigma]"}], 
                   "+", 
                   RowBox[{"9", " ", 
                    SuperscriptBox["a", "2"], " ", 
                    SuperscriptBox["M", "3"], " ", 
                    SuperscriptBox["r", "2"], " ", "\[Sigma]"}], "+", 
                   RowBox[{"12", " ", 
                    SuperscriptBox["a", "2"], " ", 
                    SuperscriptBox["M", "2"], " ", 
                    SuperscriptBox["r", "3"], " ", "\[Sigma]"}], "+", 
                   RowBox[{"6", " ", 
                    SuperscriptBox["M", "2"], " ", 
                    SuperscriptBox["r", "5"], " ", "\[Sigma]"}], "-", 
                   RowBox[{"M", " ", 
                    SuperscriptBox["r", "6"], " ", "\[Sigma]"}]}], ")"}]}], 
                "+", 
                RowBox[{"27", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", "2"}], " ", 
                    SuperscriptBox["M", "2"], " ", 
                    SuperscriptBox["r", "2"]}], "+", 
                   RowBox[{"M", " ", 
                    SuperscriptBox["r", "3"]}], "-", 
                   RowBox[{"5", " ", "a", " ", 
                    SuperscriptBox["M", "3"], " ", "\[Sigma]"}], "+", 
                   RowBox[{"3", " ", "a", " ", 
                    SuperscriptBox["M", "2"], " ", "r", " ", "\[Sigma]"}]}], 
                  ")"}], " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"8", " ", 
                    SuperscriptBox["a", "3"], " ", 
                    SuperscriptBox["M", "2"], " ", 
                    SuperscriptBox["r", "2"]}], "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["a", "3"], " ", "M", " ", 
                    SuperscriptBox["r", "3"]}], "-", 
                    RowBox[{"2", " ", "a", " ", "M", " ", 
                    SuperscriptBox["r", "5"]}], "+", 
                    RowBox[{"20", " ", 
                    SuperscriptBox["a", "4"], " ", 
                    SuperscriptBox["M", "3"], " ", "\[Sigma]"}], "+", 
                    RowBox[{"6", " ", 
                    SuperscriptBox["a", "4"], " ", 
                    SuperscriptBox["M", "2"], " ", "r", " ", "\[Sigma]"}], 
                    "+", 
                    RowBox[{"9", " ", 
                    SuperscriptBox["a", "2"], " ", 
                    SuperscriptBox["M", "3"], " ", 
                    SuperscriptBox["r", "2"], " ", "\[Sigma]"}], "+", 
                    RowBox[{"12", " ", 
                    SuperscriptBox["a", "2"], " ", 
                    SuperscriptBox["M", "2"], " ", 
                    SuperscriptBox["r", "3"], " ", "\[Sigma]"}], "+", 
                    RowBox[{"6", " ", 
                    SuperscriptBox["M", "2"], " ", 
                    SuperscriptBox["r", "5"], " ", "\[Sigma]"}], "-", 
                    RowBox[{"M", " ", 
                    SuperscriptBox["r", "6"], " ", "\[Sigma]"}]}], ")"}], 
                  "2"]}], "+", 
                RowBox[{"\[Sqrt]", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", "4"}], " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"12", " ", 
                    SuperscriptBox["a", "2"], " ", "M", " ", 
                    SuperscriptBox["r", "9"]}], "-", 
                    RowBox[{"23", " ", 
                    SuperscriptBox["M", "2"], " ", 
                    SuperscriptBox["r", "10"]}], "+", 
                    RowBox[{"10", " ", "M", " ", 
                    SuperscriptBox["r", "11"]}], "+", 
                    SuperscriptBox["r", "12"], "+", 
                    RowBox[{"36", " ", 
                    SuperscriptBox["a", "3"], " ", 
                    SuperscriptBox["M", "2"], " ", 
                    SuperscriptBox["r", "7"], " ", "\[Sigma]"}], "-", 
                    RowBox[{"72", " ", "a", " ", 
                    SuperscriptBox["M", "3"], " ", 
                    SuperscriptBox["r", "8"], " ", "\[Sigma]"}], "+", 
                    RowBox[{"36", " ", "a", " ", 
                    SuperscriptBox["M", "2"], " ", 
                    SuperscriptBox["r", "9"], " ", "\[Sigma]"}], "+", 
                    RowBox[{"33", " ", 
                    SuperscriptBox["a", "2"], " ", 
                    SuperscriptBox["M", "4"], " ", 
                    SuperscriptBox["r", "6"], " ", 
                    SuperscriptBox["\[Sigma]", "2"]}], "-", 
                    RowBox[{"18", " ", 
                    SuperscriptBox["a", "2"], " ", 
                    SuperscriptBox["M", "3"], " ", 
                    SuperscriptBox["r", "7"], " ", 
                    SuperscriptBox["\[Sigma]", "2"]}], "-", 
                    RowBox[{"54", " ", 
                    SuperscriptBox["M", "5"], " ", 
                    SuperscriptBox["r", "7"], " ", 
                    SuperscriptBox["\[Sigma]", "2"]}], "+", 
                    RowBox[{"45", " ", 
                    SuperscriptBox["M", "4"], " ", 
                    SuperscriptBox["r", "8"], " ", 
                    SuperscriptBox["\[Sigma]", "2"]}], "-", 
                    RowBox[{"6", " ", 
                    SuperscriptBox["M", "3"], " ", 
                    SuperscriptBox["r", "9"], " ", 
                    SuperscriptBox["\[Sigma]", "2"]}]}], ")"}], "3"]}], "+", 
                   SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "12"}], " ", 
                    SuperscriptBox["a", "2"], " ", 
                    SuperscriptBox["M", "2"], " ", 
                    SuperscriptBox["r", "2"]}], "+", 
                    RowBox[{"M", " ", 
                    SuperscriptBox["r", "5"]}], "-", 
                    SuperscriptBox["r", "6"], "-", 
                    RowBox[{"30", " ", 
                    SuperscriptBox["a", "3"], " ", 
                    SuperscriptBox["M", "3"], " ", "\[Sigma]"}], "-", 
                    RowBox[{"9", " ", "a", " ", 
                    SuperscriptBox["M", "3"], " ", 
                    SuperscriptBox["r", "2"], " ", "\[Sigma]"}], "-", 
                    RowBox[{"3", " ", "a", " ", 
                    SuperscriptBox["M", "2"], " ", 
                    SuperscriptBox["r", "3"], " ", "\[Sigma]"}]}], ")"}], 
                    "3"]}], "+", 
                    RowBox[{"27", " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"8", " ", "a", " ", 
                    SuperscriptBox["M", "2"], " ", 
                    SuperscriptBox["r", "2"]}], "-", 
                    RowBox[{"2", " ", "a", " ", "M", " ", 
                    SuperscriptBox["r", "3"]}], "+", 
                    RowBox[{"20", " ", 
                    SuperscriptBox["a", "2"], " ", 
                    SuperscriptBox["M", "3"], " ", "\[Sigma]"}], "-", 
                    RowBox[{"6", " ", 
                    SuperscriptBox["a", "2"], " ", 
                    SuperscriptBox["M", "2"], " ", "r", " ", "\[Sigma]"}], 
                    "+", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["M", "3"], " ", 
                    SuperscriptBox["r", "2"], " ", "\[Sigma]"}], "-", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["M", "2"], " ", 
                    SuperscriptBox["r", "3"], " ", "\[Sigma]"}]}], ")"}], 
                    "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "2"}], " ", 
                    SuperscriptBox["a", "4"], " ", 
                    SuperscriptBox["M", "2"], " ", 
                    SuperscriptBox["r", "2"]}], "-", 
                    RowBox[{
                    SuperscriptBox["a", "4"], " ", "M", " ", 
                    SuperscriptBox["r", "3"]}], "+", 
                    RowBox[{
                    SuperscriptBox["a", "2"], " ", "M", " ", 
                    SuperscriptBox["r", "5"]}], "+", 
                    RowBox[{
                    SuperscriptBox["a", "2"], " ", 
                    SuperscriptBox["r", "6"]}], "+", 
                    SuperscriptBox["r", "8"], "-", 
                    RowBox[{"5", " ", 
                    SuperscriptBox["a", "5"], " ", 
                    SuperscriptBox["M", "3"], " ", "\[Sigma]"}], "-", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["a", "5"], " ", 
                    SuperscriptBox["M", "2"], " ", "r", " ", "\[Sigma]"}], 
                    "-", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["a", "3"], " ", 
                    SuperscriptBox["M", "3"], " ", 
                    SuperscriptBox["r", "2"], " ", "\[Sigma]"}], "-", 
                    RowBox[{"7", " ", 
                    SuperscriptBox["a", "3"], " ", 
                    SuperscriptBox["M", "2"], " ", 
                    SuperscriptBox["r", "3"], " ", "\[Sigma]"}], "-", 
                    RowBox[{"6", " ", "a", " ", 
                    SuperscriptBox["M", "2"], " ", 
                    SuperscriptBox["r", "5"], " ", "\[Sigma]"}]}], ")"}]}], 
                    "-", 
                    RowBox[{"72", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "2"}], " ", 
                    SuperscriptBox["M", "2"], " ", 
                    SuperscriptBox["r", "2"]}], "+", 
                    RowBox[{"M", " ", 
                    SuperscriptBox["r", "3"]}], "-", 
                    RowBox[{"5", " ", "a", " ", 
                    SuperscriptBox["M", "3"], " ", "\[Sigma]"}], "+", 
                    RowBox[{"3", " ", "a", " ", 
                    SuperscriptBox["M", "2"], " ", "r", " ", "\[Sigma]"}]}], 
                    ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "12"}], " ", 
                    SuperscriptBox["a", "2"], " ", 
                    SuperscriptBox["M", "2"], " ", 
                    SuperscriptBox["r", "2"]}], "+", 
                    RowBox[{"M", " ", 
                    SuperscriptBox["r", "5"]}], "-", 
                    SuperscriptBox["r", "6"], "-", 
                    RowBox[{"30", " ", 
                    SuperscriptBox["a", "3"], " ", 
                    SuperscriptBox["M", "3"], " ", "\[Sigma]"}], "-", 
                    RowBox[{"9", " ", "a", " ", 
                    SuperscriptBox["M", "3"], " ", 
                    SuperscriptBox["r", "2"], " ", "\[Sigma]"}], "-", 
                    RowBox[{"3", " ", "a", " ", 
                    SuperscriptBox["M", "2"], " ", 
                    SuperscriptBox["r", "3"], " ", "\[Sigma]"}]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "2"}], " ", 
                    SuperscriptBox["a", "4"], " ", 
                    SuperscriptBox["M", "2"], " ", 
                    SuperscriptBox["r", "2"]}], "-", 
                    RowBox[{
                    SuperscriptBox["a", "4"], " ", "M", " ", 
                    SuperscriptBox["r", "3"]}], "+", 
                    RowBox[{
                    SuperscriptBox["a", "2"], " ", "M", " ", 
                    SuperscriptBox["r", "5"]}], "+", 
                    RowBox[{
                    SuperscriptBox["a", "2"], " ", 
                    SuperscriptBox["r", "6"]}], "+", 
                    SuperscriptBox["r", "8"], "-", 
                    RowBox[{"5", " ", 
                    SuperscriptBox["a", "5"], " ", 
                    SuperscriptBox["M", "3"], " ", "\[Sigma]"}], "-", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["a", "5"], " ", 
                    SuperscriptBox["M", "2"], " ", "r", " ", "\[Sigma]"}], 
                    "-", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["a", "3"], " ", 
                    SuperscriptBox["M", "3"], " ", 
                    SuperscriptBox["r", "2"], " ", "\[Sigma]"}], "-", 
                    RowBox[{"7", " ", 
                    SuperscriptBox["a", "3"], " ", 
                    SuperscriptBox["M", "2"], " ", 
                    SuperscriptBox["r", "3"], " ", "\[Sigma]"}], "-", 
                    RowBox[{"6", " ", "a", " ", 
                    SuperscriptBox["M", "2"], " ", 
                    SuperscriptBox["r", "5"], " ", "\[Sigma]"}]}], ")"}]}], 
                    "-", 
                    RowBox[{"9", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"8", " ", "a", " ", 
                    SuperscriptBox["M", "2"], " ", 
                    SuperscriptBox["r", "2"]}], "-", 
                    RowBox[{"2", " ", "a", " ", "M", " ", 
                    SuperscriptBox["r", "3"]}], "+", 
                    RowBox[{"20", " ", 
                    SuperscriptBox["a", "2"], " ", 
                    SuperscriptBox["M", "3"], " ", "\[Sigma]"}], "-", 
                    RowBox[{"6", " ", 
                    SuperscriptBox["a", "2"], " ", 
                    SuperscriptBox["M", "2"], " ", "r", " ", "\[Sigma]"}], 
                    "+", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["M", "3"], " ", 
                    SuperscriptBox["r", "2"], " ", "\[Sigma]"}], "-", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["M", "2"], " ", 
                    SuperscriptBox["r", "3"], " ", "\[Sigma]"}]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "12"}], " ", 
                    SuperscriptBox["a", "2"], " ", 
                    SuperscriptBox["M", "2"], " ", 
                    SuperscriptBox["r", "2"]}], "+", 
                    RowBox[{"M", " ", 
                    SuperscriptBox["r", "5"]}], "-", 
                    SuperscriptBox["r", "6"], "-", 
                    RowBox[{"30", " ", 
                    SuperscriptBox["a", "3"], " ", 
                    SuperscriptBox["M", "3"], " ", "\[Sigma]"}], "-", 
                    RowBox[{"9", " ", "a", " ", 
                    SuperscriptBox["M", "3"], " ", 
                    SuperscriptBox["r", "2"], " ", "\[Sigma]"}], "-", 
                    RowBox[{"3", " ", "a", " ", 
                    SuperscriptBox["M", "2"], " ", 
                    SuperscriptBox["r", "3"], " ", "\[Sigma]"}]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"8", " ", 
                    SuperscriptBox["a", "3"], " ", 
                    SuperscriptBox["M", "2"], " ", 
                    SuperscriptBox["r", "2"]}], "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["a", "3"], " ", "M", " ", 
                    SuperscriptBox["r", "3"]}], "-", 
                    RowBox[{"2", " ", "a", " ", "M", " ", 
                    SuperscriptBox["r", "5"]}], "+", 
                    RowBox[{"20", " ", 
                    SuperscriptBox["a", "4"], " ", 
                    SuperscriptBox["M", "3"], " ", "\[Sigma]"}], "+", 
                    RowBox[{"6", " ", 
                    SuperscriptBox["a", "4"], " ", 
                    SuperscriptBox["M", "2"], " ", "r", " ", "\[Sigma]"}], 
                    "+", 
                    RowBox[{"9", " ", 
                    SuperscriptBox["a", "2"], " ", 
                    SuperscriptBox["M", "3"], " ", 
                    SuperscriptBox["r", "2"], " ", "\[Sigma]"}], "+", 
                    RowBox[{"12", " ", 
                    SuperscriptBox["a", "2"], " ", 
                    SuperscriptBox["M", "2"], " ", 
                    SuperscriptBox["r", "3"], " ", "\[Sigma]"}], "+", 
                    RowBox[{"6", " ", 
                    SuperscriptBox["M", "2"], " ", 
                    SuperscriptBox["r", "5"], " ", "\[Sigma]"}], "-", 
                    RowBox[{"M", " ", 
                    SuperscriptBox["r", "6"], " ", "\[Sigma]"}]}], ")"}]}], 
                    "+", 
                    RowBox[{"27", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "2"}], " ", 
                    SuperscriptBox["M", "2"], " ", 
                    SuperscriptBox["r", "2"]}], "+", 
                    RowBox[{"M", " ", 
                    SuperscriptBox["r", "3"]}], "-", 
                    RowBox[{"5", " ", "a", " ", 
                    SuperscriptBox["M", "3"], " ", "\[Sigma]"}], "+", 
                    RowBox[{"3", " ", "a", " ", 
                    SuperscriptBox["M", "2"], " ", "r", " ", "\[Sigma]"}]}], 
                    ")"}], " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"8", " ", 
                    SuperscriptBox["a", "3"], " ", 
                    SuperscriptBox["M", "2"], " ", 
                    SuperscriptBox["r", "2"]}], "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["a", "3"], " ", "M", " ", 
                    SuperscriptBox["r", "3"]}], "-", 
                    RowBox[{"2", " ", "a", " ", "M", " ", 
                    SuperscriptBox["r", "5"]}], "+", 
                    RowBox[{"20", " ", 
                    SuperscriptBox["a", "4"], " ", 
                    SuperscriptBox["M", "3"], " ", "\[Sigma]"}], "+", 
                    RowBox[{"6", " ", 
                    SuperscriptBox["a", "4"], " ", 
                    SuperscriptBox["M", "2"], " ", "r", " ", "\[Sigma]"}], 
                    "+", 
                    RowBox[{"9", " ", 
                    SuperscriptBox["a", "2"], " ", 
                    SuperscriptBox["M", "3"], " ", 
                    SuperscriptBox["r", "2"], " ", "\[Sigma]"}], "+", 
                    RowBox[{"12", " ", 
                    SuperscriptBox["a", "2"], " ", 
                    SuperscriptBox["M", "2"], " ", 
                    SuperscriptBox["r", "3"], " ", "\[Sigma]"}], "+", 
                    RowBox[{"6", " ", 
                    SuperscriptBox["M", "2"], " ", 
                    SuperscriptBox["r", "5"], " ", "\[Sigma]"}], "-", 
                    RowBox[{"M", " ", 
                    SuperscriptBox["r", "6"], " ", "\[Sigma]"}]}], ")"}], 
                    "2"]}]}], ")"}], "2"]}], ")"}]}]}], ")"}], 
              RowBox[{"1", "/", "3"}]]}], ")"}]}], "-", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "12"}], " ", 
                   SuperscriptBox["a", "2"], " ", 
                   SuperscriptBox["M", "2"], " ", 
                   SuperscriptBox["r", "2"]}], "+", 
                  RowBox[{"M", " ", 
                   SuperscriptBox["r", "5"]}], "-", 
                  SuperscriptBox["r", "6"], "-", 
                  RowBox[{"30", " ", 
                   SuperscriptBox["a", "3"], " ", 
                   SuperscriptBox["M", "3"], " ", "\[Sigma]"}], "-", 
                  RowBox[{"9", " ", "a", " ", 
                   SuperscriptBox["M", "3"], " ", 
                   SuperscriptBox["r", "2"], " ", "\[Sigma]"}], "-", 
                  RowBox[{"3", " ", "a", " ", 
                   SuperscriptBox["M", "2"], " ", 
                   SuperscriptBox["r", "3"], " ", "\[Sigma]"}]}], ")"}], 
                "3"]}], "+", 
              RowBox[{"27", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"8", " ", "a", " ", 
                   SuperscriptBox["M", "2"], " ", 
                   SuperscriptBox["r", "2"]}], "-", 
                  RowBox[{"2", " ", "a", " ", "M", " ", 
                   SuperscriptBox["r", "3"]}], "+", 
                  RowBox[{"20", " ", 
                   SuperscriptBox["a", "2"], " ", 
                   SuperscriptBox["M", "3"], " ", "\[Sigma]"}], "-", 
                  RowBox[{"6", " ", 
                   SuperscriptBox["a", "2"], " ", 
                   SuperscriptBox["M", "2"], " ", "r", " ", "\[Sigma]"}], "+", 
                  RowBox[{"3", " ", 
                   SuperscriptBox["M", "3"], " ", 
                   SuperscriptBox["r", "2"], " ", "\[Sigma]"}], "-", 
                  RowBox[{"2", " ", 
                   SuperscriptBox["M", "2"], " ", 
                   SuperscriptBox["r", "3"], " ", "\[Sigma]"}]}], ")"}], "2"],
                " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "2"}], " ", 
                  SuperscriptBox["a", "4"], " ", 
                  SuperscriptBox["M", "2"], " ", 
                  SuperscriptBox["r", "2"]}], "-", 
                 RowBox[{
                  SuperscriptBox["a", "4"], " ", "M", " ", 
                  SuperscriptBox["r", "3"]}], "+", 
                 RowBox[{
                  SuperscriptBox["a", "2"], " ", "M", " ", 
                  SuperscriptBox["r", "5"]}], "+", 
                 RowBox[{
                  SuperscriptBox["a", "2"], " ", 
                  SuperscriptBox["r", "6"]}], "+", 
                 SuperscriptBox["r", "8"], "-", 
                 RowBox[{"5", " ", 
                  SuperscriptBox["a", "5"], " ", 
                  SuperscriptBox["M", "3"], " ", "\[Sigma]"}], "-", 
                 RowBox[{"3", " ", 
                  SuperscriptBox["a", "5"], " ", 
                  SuperscriptBox["M", "2"], " ", "r", " ", "\[Sigma]"}], "-", 
                 RowBox[{"3", " ", 
                  SuperscriptBox["a", "3"], " ", 
                  SuperscriptBox["M", "3"], " ", 
                  SuperscriptBox["r", "2"], " ", "\[Sigma]"}], "-", 
                 RowBox[{"7", " ", 
                  SuperscriptBox["a", "3"], " ", 
                  SuperscriptBox["M", "2"], " ", 
                  SuperscriptBox["r", "3"], " ", "\[Sigma]"}], "-", 
                 RowBox[{"6", " ", "a", " ", 
                  SuperscriptBox["M", "2"], " ", 
                  SuperscriptBox["r", "5"], " ", "\[Sigma]"}]}], ")"}]}], "-", 
              RowBox[{"72", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "2"}], " ", 
                  SuperscriptBox["M", "2"], " ", 
                  SuperscriptBox["r", "2"]}], "+", 
                 RowBox[{"M", " ", 
                  SuperscriptBox["r", "3"]}], "-", 
                 RowBox[{"5", " ", "a", " ", 
                  SuperscriptBox["M", "3"], " ", "\[Sigma]"}], "+", 
                 RowBox[{"3", " ", "a", " ", 
                  SuperscriptBox["M", "2"], " ", "r", " ", "\[Sigma]"}]}], 
                ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "12"}], " ", 
                  SuperscriptBox["a", "2"], " ", 
                  SuperscriptBox["M", "2"], " ", 
                  SuperscriptBox["r", "2"]}], "+", 
                 RowBox[{"M", " ", 
                  SuperscriptBox["r", "5"]}], "-", 
                 SuperscriptBox["r", "6"], "-", 
                 RowBox[{"30", " ", 
                  SuperscriptBox["a", "3"], " ", 
                  SuperscriptBox["M", "3"], " ", "\[Sigma]"}], "-", 
                 RowBox[{"9", " ", "a", " ", 
                  SuperscriptBox["M", "3"], " ", 
                  SuperscriptBox["r", "2"], " ", "\[Sigma]"}], "-", 
                 RowBox[{"3", " ", "a", " ", 
                  SuperscriptBox["M", "2"], " ", 
                  SuperscriptBox["r", "3"], " ", "\[Sigma]"}]}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "2"}], " ", 
                  SuperscriptBox["a", "4"], " ", 
                  SuperscriptBox["M", "2"], " ", 
                  SuperscriptBox["r", "2"]}], "-", 
                 RowBox[{
                  SuperscriptBox["a", "4"], " ", "M", " ", 
                  SuperscriptBox["r", "3"]}], "+", 
                 RowBox[{
                  SuperscriptBox["a", "2"], " ", "M", " ", 
                  SuperscriptBox["r", "5"]}], "+", 
                 RowBox[{
                  SuperscriptBox["a", "2"], " ", 
                  SuperscriptBox["r", "6"]}], "+", 
                 SuperscriptBox["r", "8"], "-", 
                 RowBox[{"5", " ", 
                  SuperscriptBox["a", "5"], " ", 
                  SuperscriptBox["M", "3"], " ", "\[Sigma]"}], "-", 
                 RowBox[{"3", " ", 
                  SuperscriptBox["a", "5"], " ", 
                  SuperscriptBox["M", "2"], " ", "r", " ", "\[Sigma]"}], "-", 
                 RowBox[{"3", " ", 
                  SuperscriptBox["a", "3"], " ", 
                  SuperscriptBox["M", "3"], " ", 
                  SuperscriptBox["r", "2"], " ", "\[Sigma]"}], "-", 
                 RowBox[{"7", " ", 
                  SuperscriptBox["a", "3"], " ", 
                  SuperscriptBox["M", "2"], " ", 
                  SuperscriptBox["r", "3"], " ", "\[Sigma]"}], "-", 
                 RowBox[{"6", " ", "a", " ", 
                  SuperscriptBox["M", "2"], " ", 
                  SuperscriptBox["r", "5"], " ", "\[Sigma]"}]}], ")"}]}], "-", 
              RowBox[{"9", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"8", " ", "a", " ", 
                  SuperscriptBox["M", "2"], " ", 
                  SuperscriptBox["r", "2"]}], "-", 
                 RowBox[{"2", " ", "a", " ", "M", " ", 
                  SuperscriptBox["r", "3"]}], "+", 
                 RowBox[{"20", " ", 
                  SuperscriptBox["a", "2"], " ", 
                  SuperscriptBox["M", "3"], " ", "\[Sigma]"}], "-", 
                 RowBox[{"6", " ", 
                  SuperscriptBox["a", "2"], " ", 
                  SuperscriptBox["M", "2"], " ", "r", " ", "\[Sigma]"}], "+", 
                 RowBox[{"3", " ", 
                  SuperscriptBox["M", "3"], " ", 
                  SuperscriptBox["r", "2"], " ", "\[Sigma]"}], "-", 
                 RowBox[{"2", " ", 
                  SuperscriptBox["M", "2"], " ", 
                  SuperscriptBox["r", "3"], " ", "\[Sigma]"}]}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "12"}], " ", 
                  SuperscriptBox["a", "2"], " ", 
                  SuperscriptBox["M", "2"], " ", 
                  SuperscriptBox["r", "2"]}], "+", 
                 RowBox[{"M", " ", 
                  SuperscriptBox["r", "5"]}], "-", 
                 SuperscriptBox["r", "6"], "-", 
                 RowBox[{"30", " ", 
                  SuperscriptBox["a", "3"], " ", 
                  SuperscriptBox["M", "3"], " ", "\[Sigma]"}], "-", 
                 RowBox[{"9", " ", "a", " ", 
                  SuperscriptBox["M", "3"], " ", 
                  SuperscriptBox["r", "2"], " ", "\[Sigma]"}], "-", 
                 RowBox[{"3", " ", "a", " ", 
                  SuperscriptBox["M", "2"], " ", 
                  SuperscriptBox["r", "3"], " ", "\[Sigma]"}]}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"8", " ", 
                  SuperscriptBox["a", "3"], " ", 
                  SuperscriptBox["M", "2"], " ", 
                  SuperscriptBox["r", "2"]}], "+", 
                 RowBox[{"2", " ", 
                  SuperscriptBox["a", "3"], " ", "M", " ", 
                  SuperscriptBox["r", "3"]}], "-", 
                 RowBox[{"2", " ", "a", " ", "M", " ", 
                  SuperscriptBox["r", "5"]}], "+", 
                 RowBox[{"20", " ", 
                  SuperscriptBox["a", "4"], " ", 
                  SuperscriptBox["M", "3"], " ", "\[Sigma]"}], "+", 
                 RowBox[{"6", " ", 
                  SuperscriptBox["a", "4"], " ", 
                  SuperscriptBox["M", "2"], " ", "r", " ", "\[Sigma]"}], "+", 
                 RowBox[{"9", " ", 
                  SuperscriptBox["a", "2"], " ", 
                  SuperscriptBox["M", "3"], " ", 
                  SuperscriptBox["r", "2"], " ", "\[Sigma]"}], "+", 
                 RowBox[{"12", " ", 
                  SuperscriptBox["a", "2"], " ", 
                  SuperscriptBox["M", "2"], " ", 
                  SuperscriptBox["r", "3"], " ", "\[Sigma]"}], "+", 
                 RowBox[{"6", " ", 
                  SuperscriptBox["M", "2"], " ", 
                  SuperscriptBox["r", "5"], " ", "\[Sigma]"}], "-", 
                 RowBox[{"M", " ", 
                  SuperscriptBox["r", "6"], " ", "\[Sigma]"}]}], ")"}]}], "+", 
              RowBox[{"27", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "2"}], " ", 
                  SuperscriptBox["M", "2"], " ", 
                  SuperscriptBox["r", "2"]}], "+", 
                 RowBox[{"M", " ", 
                  SuperscriptBox["r", "3"]}], "-", 
                 RowBox[{"5", " ", "a", " ", 
                  SuperscriptBox["M", "3"], " ", "\[Sigma]"}], "+", 
                 RowBox[{"3", " ", "a", " ", 
                  SuperscriptBox["M", "2"], " ", "r", " ", "\[Sigma]"}]}], 
                ")"}], " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"8", " ", 
                   SuperscriptBox["a", "3"], " ", 
                   SuperscriptBox["M", "2"], " ", 
                   SuperscriptBox["r", "2"]}], "+", 
                  RowBox[{"2", " ", 
                   SuperscriptBox["a", "3"], " ", "M", " ", 
                   SuperscriptBox["r", "3"]}], "-", 
                  RowBox[{"2", " ", "a", " ", "M", " ", 
                   SuperscriptBox["r", "5"]}], "+", 
                  RowBox[{"20", " ", 
                   SuperscriptBox["a", "4"], " ", 
                   SuperscriptBox["M", "3"], " ", "\[Sigma]"}], "+", 
                  RowBox[{"6", " ", 
                   SuperscriptBox["a", "4"], " ", 
                   SuperscriptBox["M", "2"], " ", "r", " ", "\[Sigma]"}], "+", 
                  RowBox[{"9", " ", 
                   SuperscriptBox["a", "2"], " ", 
                   SuperscriptBox["M", "3"], " ", 
                   SuperscriptBox["r", "2"], " ", "\[Sigma]"}], "+", 
                  RowBox[{"12", " ", 
                   SuperscriptBox["a", "2"], " ", 
                   SuperscriptBox["M", "2"], " ", 
                   SuperscriptBox["r", "3"], " ", "\[Sigma]"}], "+", 
                  RowBox[{"6", " ", 
                   SuperscriptBox["M", "2"], " ", 
                   SuperscriptBox["r", "5"], " ", "\[Sigma]"}], "-", 
                  RowBox[{"M", " ", 
                   SuperscriptBox["r", "6"], " ", "\[Sigma]"}]}], ")"}], 
                "2"]}], "+", 
              RowBox[{"\[Sqrt]", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "4"}], " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"12", " ", 
                    SuperscriptBox["a", "2"], " ", "M", " ", 
                    SuperscriptBox["r", "9"]}], "-", 
                    RowBox[{"23", " ", 
                    SuperscriptBox["M", "2"], " ", 
                    SuperscriptBox["r", "10"]}], "+", 
                    RowBox[{"10", " ", "M", " ", 
                    SuperscriptBox["r", "11"]}], "+", 
                    SuperscriptBox["r", "12"], "+", 
                    RowBox[{"36", " ", 
                    SuperscriptBox["a", "3"], " ", 
                    SuperscriptBox["M", "2"], " ", 
                    SuperscriptBox["r", "7"], " ", "\[Sigma]"}], "-", 
                    RowBox[{"72", " ", "a", " ", 
                    SuperscriptBox["M", "3"], " ", 
                    SuperscriptBox["r", "8"], " ", "\[Sigma]"}], "+", 
                    RowBox[{"36", " ", "a", " ", 
                    SuperscriptBox["M", "2"], " ", 
                    SuperscriptBox["r", "9"], " ", "\[Sigma]"}], "+", 
                    RowBox[{"33", " ", 
                    SuperscriptBox["a", "2"], " ", 
                    SuperscriptBox["M", "4"], " ", 
                    SuperscriptBox["r", "6"], " ", 
                    SuperscriptBox["\[Sigma]", "2"]}], "-", 
                    RowBox[{"18", " ", 
                    SuperscriptBox["a", "2"], " ", 
                    SuperscriptBox["M", "3"], " ", 
                    SuperscriptBox["r", "7"], " ", 
                    SuperscriptBox["\[Sigma]", "2"]}], "-", 
                    RowBox[{"54", " ", 
                    SuperscriptBox["M", "5"], " ", 
                    SuperscriptBox["r", "7"], " ", 
                    SuperscriptBox["\[Sigma]", "2"]}], "+", 
                    RowBox[{"45", " ", 
                    SuperscriptBox["M", "4"], " ", 
                    SuperscriptBox["r", "8"], " ", 
                    SuperscriptBox["\[Sigma]", "2"]}], "-", 
                    RowBox[{"6", " ", 
                    SuperscriptBox["M", "3"], " ", 
                    SuperscriptBox["r", "9"], " ", 
                    SuperscriptBox["\[Sigma]", "2"]}]}], ")"}], "3"]}], "+", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"2", " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "12"}], " ", 
                    SuperscriptBox["a", "2"], " ", 
                    SuperscriptBox["M", "2"], " ", 
                    SuperscriptBox["r", "2"]}], "+", 
                    RowBox[{"M", " ", 
                    SuperscriptBox["r", "5"]}], "-", 
                    SuperscriptBox["r", "6"], "-", 
                    RowBox[{"30", " ", 
                    SuperscriptBox["a", "3"], " ", 
                    SuperscriptBox["M", "3"], " ", "\[Sigma]"}], "-", 
                    RowBox[{"9", " ", "a", " ", 
                    SuperscriptBox["M", "3"], " ", 
                    SuperscriptBox["r", "2"], " ", "\[Sigma]"}], "-", 
                    RowBox[{"3", " ", "a", " ", 
                    SuperscriptBox["M", "2"], " ", 
                    SuperscriptBox["r", "3"], " ", "\[Sigma]"}]}], ")"}], 
                    "3"]}], "+", 
                    RowBox[{"27", " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"8", " ", "a", " ", 
                    SuperscriptBox["M", "2"], " ", 
                    SuperscriptBox["r", "2"]}], "-", 
                    RowBox[{"2", " ", "a", " ", "M", " ", 
                    SuperscriptBox["r", "3"]}], "+", 
                    RowBox[{"20", " ", 
                    SuperscriptBox["a", "2"], " ", 
                    SuperscriptBox["M", "3"], " ", "\[Sigma]"}], "-", 
                    RowBox[{"6", " ", 
                    SuperscriptBox["a", "2"], " ", 
                    SuperscriptBox["M", "2"], " ", "r", " ", "\[Sigma]"}], 
                    "+", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["M", "3"], " ", 
                    SuperscriptBox["r", "2"], " ", "\[Sigma]"}], "-", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["M", "2"], " ", 
                    SuperscriptBox["r", "3"], " ", "\[Sigma]"}]}], ")"}], 
                    "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "2"}], " ", 
                    SuperscriptBox["a", "4"], " ", 
                    SuperscriptBox["M", "2"], " ", 
                    SuperscriptBox["r", "2"]}], "-", 
                    RowBox[{
                    SuperscriptBox["a", "4"], " ", "M", " ", 
                    SuperscriptBox["r", "3"]}], "+", 
                    RowBox[{
                    SuperscriptBox["a", "2"], " ", "M", " ", 
                    SuperscriptBox["r", "5"]}], "+", 
                    RowBox[{
                    SuperscriptBox["a", "2"], " ", 
                    SuperscriptBox["r", "6"]}], "+", 
                    SuperscriptBox["r", "8"], "-", 
                    RowBox[{"5", " ", 
                    SuperscriptBox["a", "5"], " ", 
                    SuperscriptBox["M", "3"], " ", "\[Sigma]"}], "-", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["a", "5"], " ", 
                    SuperscriptBox["M", "2"], " ", "r", " ", "\[Sigma]"}], 
                    "-", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["a", "3"], " ", 
                    SuperscriptBox["M", "3"], " ", 
                    SuperscriptBox["r", "2"], " ", "\[Sigma]"}], "-", 
                    RowBox[{"7", " ", 
                    SuperscriptBox["a", "3"], " ", 
                    SuperscriptBox["M", "2"], " ", 
                    SuperscriptBox["r", "3"], " ", "\[Sigma]"}], "-", 
                    RowBox[{"6", " ", "a", " ", 
                    SuperscriptBox["M", "2"], " ", 
                    SuperscriptBox["r", "5"], " ", "\[Sigma]"}]}], ")"}]}], 
                    "-", 
                    RowBox[{"72", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "2"}], " ", 
                    SuperscriptBox["M", "2"], " ", 
                    SuperscriptBox["r", "2"]}], "+", 
                    RowBox[{"M", " ", 
                    SuperscriptBox["r", "3"]}], "-", 
                    RowBox[{"5", " ", "a", " ", 
                    SuperscriptBox["M", "3"], " ", "\[Sigma]"}], "+", 
                    RowBox[{"3", " ", "a", " ", 
                    SuperscriptBox["M", "2"], " ", "r", " ", "\[Sigma]"}]}], 
                    ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "12"}], " ", 
                    SuperscriptBox["a", "2"], " ", 
                    SuperscriptBox["M", "2"], " ", 
                    SuperscriptBox["r", "2"]}], "+", 
                    RowBox[{"M", " ", 
                    SuperscriptBox["r", "5"]}], "-", 
                    SuperscriptBox["r", "6"], "-", 
                    RowBox[{"30", " ", 
                    SuperscriptBox["a", "3"], " ", 
                    SuperscriptBox["M", "3"], " ", "\[Sigma]"}], "-", 
                    RowBox[{"9", " ", "a", " ", 
                    SuperscriptBox["M", "3"], " ", 
                    SuperscriptBox["r", "2"], " ", "\[Sigma]"}], "-", 
                    RowBox[{"3", " ", "a", " ", 
                    SuperscriptBox["M", "2"], " ", 
                    SuperscriptBox["r", "3"], " ", "\[Sigma]"}]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "2"}], " ", 
                    SuperscriptBox["a", "4"], " ", 
                    SuperscriptBox["M", "2"], " ", 
                    SuperscriptBox["r", "2"]}], "-", 
                    RowBox[{
                    SuperscriptBox["a", "4"], " ", "M", " ", 
                    SuperscriptBox["r", "3"]}], "+", 
                    RowBox[{
                    SuperscriptBox["a", "2"], " ", "M", " ", 
                    SuperscriptBox["r", "5"]}], "+", 
                    RowBox[{
                    SuperscriptBox["a", "2"], " ", 
                    SuperscriptBox["r", "6"]}], "+", 
                    SuperscriptBox["r", "8"], "-", 
                    RowBox[{"5", " ", 
                    SuperscriptBox["a", "5"], " ", 
                    SuperscriptBox["M", "3"], " ", "\[Sigma]"}], "-", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["a", "5"], " ", 
                    SuperscriptBox["M", "2"], " ", "r", " ", "\[Sigma]"}], 
                    "-", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["a", "3"], " ", 
                    SuperscriptBox["M", "3"], " ", 
                    SuperscriptBox["r", "2"], " ", "\[Sigma]"}], "-", 
                    RowBox[{"7", " ", 
                    SuperscriptBox["a", "3"], " ", 
                    SuperscriptBox["M", "2"], " ", 
                    SuperscriptBox["r", "3"], " ", "\[Sigma]"}], "-", 
                    RowBox[{"6", " ", "a", " ", 
                    SuperscriptBox["M", "2"], " ", 
                    SuperscriptBox["r", "5"], " ", "\[Sigma]"}]}], ")"}]}], 
                    "-", 
                    RowBox[{"9", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"8", " ", "a", " ", 
                    SuperscriptBox["M", "2"], " ", 
                    SuperscriptBox["r", "2"]}], "-", 
                    RowBox[{"2", " ", "a", " ", "M", " ", 
                    SuperscriptBox["r", "3"]}], "+", 
                    RowBox[{"20", " ", 
                    SuperscriptBox["a", "2"], " ", 
                    SuperscriptBox["M", "3"], " ", "\[Sigma]"}], "-", 
                    RowBox[{"6", " ", 
                    SuperscriptBox["a", "2"], " ", 
                    SuperscriptBox["M", "2"], " ", "r", " ", "\[Sigma]"}], 
                    "+", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["M", "3"], " ", 
                    SuperscriptBox["r", "2"], " ", "\[Sigma]"}], "-", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["M", "2"], " ", 
                    SuperscriptBox["r", "3"], " ", "\[Sigma]"}]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "12"}], " ", 
                    SuperscriptBox["a", "2"], " ", 
                    SuperscriptBox["M", "2"], " ", 
                    SuperscriptBox["r", "2"]}], "+", 
                    RowBox[{"M", " ", 
                    SuperscriptBox["r", "5"]}], "-", 
                    SuperscriptBox["r", "6"], "-", 
                    RowBox[{"30", " ", 
                    SuperscriptBox["a", "3"], " ", 
                    SuperscriptBox["M", "3"], " ", "\[Sigma]"}], "-", 
                    RowBox[{"9", " ", "a", " ", 
                    SuperscriptBox["M", "3"], " ", 
                    SuperscriptBox["r", "2"], " ", "\[Sigma]"}], "-", 
                    RowBox[{"3", " ", "a", " ", 
                    SuperscriptBox["M", "2"], " ", 
                    SuperscriptBox["r", "3"], " ", "\[Sigma]"}]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"8", " ", 
                    SuperscriptBox["a", "3"], " ", 
                    SuperscriptBox["M", "2"], " ", 
                    SuperscriptBox["r", "2"]}], "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["a", "3"], " ", "M", " ", 
                    SuperscriptBox["r", "3"]}], "-", 
                    RowBox[{"2", " ", "a", " ", "M", " ", 
                    SuperscriptBox["r", "5"]}], "+", 
                    RowBox[{"20", " ", 
                    SuperscriptBox["a", "4"], " ", 
                    SuperscriptBox["M", "3"], " ", "\[Sigma]"}], "+", 
                    RowBox[{"6", " ", 
                    SuperscriptBox["a", "4"], " ", 
                    SuperscriptBox["M", "2"], " ", "r", " ", "\[Sigma]"}], 
                    "+", 
                    RowBox[{"9", " ", 
                    SuperscriptBox["a", "2"], " ", 
                    SuperscriptBox["M", "3"], " ", 
                    SuperscriptBox["r", "2"], " ", "\[Sigma]"}], "+", 
                    RowBox[{"12", " ", 
                    SuperscriptBox["a", "2"], " ", 
                    SuperscriptBox["M", "2"], " ", 
                    SuperscriptBox["r", "3"], " ", "\[Sigma]"}], "+", 
                    RowBox[{"6", " ", 
                    SuperscriptBox["M", "2"], " ", 
                    SuperscriptBox["r", "5"], " ", "\[Sigma]"}], "-", 
                    RowBox[{"M", " ", 
                    SuperscriptBox["r", "6"], " ", "\[Sigma]"}]}], ")"}]}], 
                    "+", 
                    RowBox[{"27", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "2"}], " ", 
                    SuperscriptBox["M", "2"], " ", 
                    SuperscriptBox["r", "2"]}], "+", 
                    RowBox[{"M", " ", 
                    SuperscriptBox["r", "3"]}], "-", 
                    RowBox[{"5", " ", "a", " ", 
                    SuperscriptBox["M", "3"], " ", "\[Sigma]"}], "+", 
                    RowBox[{"3", " ", "a", " ", 
                    SuperscriptBox["M", "2"], " ", "r", " ", "\[Sigma]"}]}], 
                    ")"}], " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"8", " ", 
                    SuperscriptBox["a", "3"], " ", 
                    SuperscriptBox["M", "2"], " ", 
                    SuperscriptBox["r", "2"]}], "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["a", "3"], " ", "M", " ", 
                    SuperscriptBox["r", "3"]}], "-", 
                    RowBox[{"2", " ", "a", " ", "M", " ", 
                    SuperscriptBox["r", "5"]}], "+", 
                    RowBox[{"20", " ", 
                    SuperscriptBox["a", "4"], " ", 
                    SuperscriptBox["M", "3"], " ", "\[Sigma]"}], "+", 
                    RowBox[{"6", " ", 
                    SuperscriptBox["a", "4"], " ", 
                    SuperscriptBox["M", "2"], " ", "r", " ", "\[Sigma]"}], 
                    "+", 
                    RowBox[{"9", " ", 
                    SuperscriptBox["a", "2"], " ", 
                    SuperscriptBox["M", "3"], " ", 
                    SuperscriptBox["r", "2"], " ", "\[Sigma]"}], "+", 
                    RowBox[{"12", " ", 
                    SuperscriptBox["a", "2"], " ", 
                    SuperscriptBox["M", "2"], " ", 
                    SuperscriptBox["r", "3"], " ", "\[Sigma]"}], "+", 
                    RowBox[{"6", " ", 
                    SuperscriptBox["M", "2"], " ", 
                    SuperscriptBox["r", "5"], " ", "\[Sigma]"}], "-", 
                    RowBox[{"M", " ", 
                    SuperscriptBox["r", "6"], " ", "\[Sigma]"}]}], ")"}], 
                    "2"]}]}], ")"}], "2"]}], ")"}]}]}], ")"}], 
            RowBox[{"1", "/", "3"}]], "/", 
           RowBox[{"(", 
            RowBox[{"3", " ", 
             SuperscriptBox["2", 
              RowBox[{"1", "/", "3"}]], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "2"}], " ", 
                SuperscriptBox["a", "4"], " ", 
                SuperscriptBox["M", "2"], " ", 
                SuperscriptBox["r", "2"]}], "-", 
               RowBox[{
                SuperscriptBox["a", "4"], " ", "M", " ", 
                SuperscriptBox["r", "3"]}], "+", 
               RowBox[{
                SuperscriptBox["a", "2"], " ", "M", " ", 
                SuperscriptBox["r", "5"]}], "+", 
               RowBox[{
                SuperscriptBox["a", "2"], " ", 
                SuperscriptBox["r", "6"]}], "+", 
               SuperscriptBox["r", "8"], "-", 
               RowBox[{"5", " ", 
                SuperscriptBox["a", "5"], " ", 
                SuperscriptBox["M", "3"], " ", "\[Sigma]"}], "-", 
               RowBox[{"3", " ", 
                SuperscriptBox["a", "5"], " ", 
                SuperscriptBox["M", "2"], " ", "r", " ", "\[Sigma]"}], "-", 
               RowBox[{"3", " ", 
                SuperscriptBox["a", "3"], " ", 
                SuperscriptBox["M", "3"], " ", 
                SuperscriptBox["r", "2"], " ", "\[Sigma]"}], "-", 
               RowBox[{"7", " ", 
                SuperscriptBox["a", "3"], " ", 
                SuperscriptBox["M", "2"], " ", 
                SuperscriptBox["r", "3"], " ", "\[Sigma]"}], "-", 
               RowBox[{"6", " ", "a", " ", 
                SuperscriptBox["M", "2"], " ", 
                SuperscriptBox["r", "5"], " ", "\[Sigma]"}]}], ")"}]}], 
            ")"}]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", 
              FractionBox[
               RowBox[{"8", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "8"}], " ", "a", " ", 
                   SuperscriptBox["M", "2"], " ", 
                   SuperscriptBox["r", "2"]}], "+", 
                  RowBox[{"2", " ", "a", " ", "M", " ", 
                   SuperscriptBox["r", "3"]}], "-", 
                  RowBox[{"20", " ", 
                   SuperscriptBox["a", "2"], " ", 
                   SuperscriptBox["M", "3"], " ", "\[Sigma]"}], "+", 
                  RowBox[{"6", " ", 
                   SuperscriptBox["a", "2"], " ", 
                   SuperscriptBox["M", "2"], " ", "r", " ", "\[Sigma]"}], "-", 
                  RowBox[{"3", " ", 
                   SuperscriptBox["M", "3"], " ", 
                   SuperscriptBox["r", "2"], " ", "\[Sigma]"}], "+", 
                  RowBox[{"2", " ", 
                   SuperscriptBox["M", "2"], " ", 
                   SuperscriptBox["r", "3"], " ", "\[Sigma]"}]}], ")"}]}], 
               RowBox[{
                RowBox[{"2", " ", 
                 SuperscriptBox["a", "4"], " ", 
                 SuperscriptBox["M", "2"], " ", 
                 SuperscriptBox["r", "2"]}], "+", 
                RowBox[{
                 SuperscriptBox["a", "4"], " ", "M", " ", 
                 SuperscriptBox["r", "3"]}], "-", 
                RowBox[{
                 SuperscriptBox["a", "2"], " ", "M", " ", 
                 SuperscriptBox["r", "5"]}], "-", 
                RowBox[{
                 SuperscriptBox["a", "2"], " ", 
                 SuperscriptBox["r", "6"]}], "-", 
                SuperscriptBox["r", "8"], "+", 
                RowBox[{"5", " ", 
                 SuperscriptBox["a", "5"], " ", 
                 SuperscriptBox["M", "3"], " ", "\[Sigma]"}], "+", 
                RowBox[{"3", " ", 
                 SuperscriptBox["a", "5"], " ", 
                 SuperscriptBox["M", "2"], " ", "r", " ", "\[Sigma]"}], "+", 
                RowBox[{"3", " ", 
                 SuperscriptBox["a", "3"], " ", 
                 SuperscriptBox["M", "3"], " ", 
                 SuperscriptBox["r", "2"], " ", "\[Sigma]"}], "+", 
                RowBox[{"7", " ", 
                 SuperscriptBox["a", "3"], " ", 
                 SuperscriptBox["M", "2"], " ", 
                 SuperscriptBox["r", "3"], " ", "\[Sigma]"}], "+", 
                RowBox[{"6", " ", "a", " ", 
                 SuperscriptBox["M", "2"], " ", 
                 SuperscriptBox["r", "5"], " ", "\[Sigma]"}]}]]}], "+", 
             FractionBox[
              RowBox[{"4", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"12", " ", 
                  SuperscriptBox["a", "2"], " ", 
                  SuperscriptBox["M", "2"], " ", 
                  SuperscriptBox["r", "2"]}], "-", 
                 RowBox[{"M", " ", 
                  SuperscriptBox["r", "5"]}], "+", 
                 SuperscriptBox["r", "6"], "+", 
                 RowBox[{"30", " ", 
                  SuperscriptBox["a", "3"], " ", 
                  SuperscriptBox["M", "3"], " ", "\[Sigma]"}], "+", 
                 RowBox[{"9", " ", "a", " ", 
                  SuperscriptBox["M", "3"], " ", 
                  SuperscriptBox["r", "2"], " ", "\[Sigma]"}], "+", 
                 RowBox[{"3", " ", "a", " ", 
                  SuperscriptBox["M", "2"], " ", 
                  SuperscriptBox["r", "3"], " ", "\[Sigma]"}]}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "8"}], " ", 
                  SuperscriptBox["a", "3"], " ", 
                  SuperscriptBox["M", "2"], " ", 
                  SuperscriptBox["r", "2"]}], "-", 
                 RowBox[{"2", " ", 
                  SuperscriptBox["a", "3"], " ", "M", " ", 
                  SuperscriptBox["r", "3"]}], "+", 
                 RowBox[{"2", " ", "a", " ", "M", " ", 
                  SuperscriptBox["r", "5"]}], "-", 
                 RowBox[{"20", " ", 
                  SuperscriptBox["a", "4"], " ", 
                  SuperscriptBox["M", "3"], " ", "\[Sigma]"}], "-", 
                 RowBox[{"6", " ", 
                  SuperscriptBox["a", "4"], " ", 
                  SuperscriptBox["M", "2"], " ", "r", " ", "\[Sigma]"}], "-", 
                 RowBox[{"9", " ", 
                  SuperscriptBox["a", "2"], " ", 
                  SuperscriptBox["M", "3"], " ", 
                  SuperscriptBox["r", "2"], " ", "\[Sigma]"}], "-", 
                 RowBox[{"12", " ", 
                  SuperscriptBox["a", "2"], " ", 
                  SuperscriptBox["M", "2"], " ", 
                  SuperscriptBox["r", "3"], " ", "\[Sigma]"}], "-", 
                 RowBox[{"6", " ", 
                  SuperscriptBox["M", "2"], " ", 
                  SuperscriptBox["r", "5"], " ", "\[Sigma]"}], "+", 
                 RowBox[{"M", " ", 
                  SuperscriptBox["r", "6"], " ", "\[Sigma]"}]}], ")"}]}], 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"2", " ", 
                  SuperscriptBox["a", "4"], " ", 
                  SuperscriptBox["M", "2"], " ", 
                  SuperscriptBox["r", "2"]}], "+", 
                 RowBox[{
                  SuperscriptBox["a", "4"], " ", "M", " ", 
                  SuperscriptBox["r", "3"]}], "-", 
                 RowBox[{
                  SuperscriptBox["a", "2"], " ", "M", " ", 
                  SuperscriptBox["r", "5"]}], "-", 
                 RowBox[{
                  SuperscriptBox["a", "2"], " ", 
                  SuperscriptBox["r", "6"]}], "-", 
                 SuperscriptBox["r", "8"], "+", 
                 RowBox[{"5", " ", 
                  SuperscriptBox["a", "5"], " ", 
                  SuperscriptBox["M", "3"], " ", "\[Sigma]"}], "+", 
                 RowBox[{"3", " ", 
                  SuperscriptBox["a", "5"], " ", 
                  SuperscriptBox["M", "2"], " ", "r", " ", "\[Sigma]"}], "+", 
                 RowBox[{"3", " ", 
                  SuperscriptBox["a", "3"], " ", 
                  SuperscriptBox["M", "3"], " ", 
                  SuperscriptBox["r", "2"], " ", "\[Sigma]"}], "+", 
                 RowBox[{"7", " ", 
                  SuperscriptBox["a", "3"], " ", 
                  SuperscriptBox["M", "2"], " ", 
                  SuperscriptBox["r", "3"], " ", "\[Sigma]"}], "+", 
                 RowBox[{"6", " ", "a", " ", 
                  SuperscriptBox["M", "2"], " ", 
                  SuperscriptBox["r", "5"], " ", "\[Sigma]"}]}], ")"}], "2"]],
              "-", 
             FractionBox[
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "8"}], " ", 
                  SuperscriptBox["a", "3"], " ", 
                  SuperscriptBox["M", "2"], " ", 
                  SuperscriptBox["r", "2"]}], "-", 
                 RowBox[{"2", " ", 
                  SuperscriptBox["a", "3"], " ", "M", " ", 
                  SuperscriptBox["r", "3"]}], "+", 
                 RowBox[{"2", " ", "a", " ", "M", " ", 
                  SuperscriptBox["r", "5"]}], "-", 
                 RowBox[{"20", " ", 
                  SuperscriptBox["a", "4"], " ", 
                  SuperscriptBox["M", "3"], " ", "\[Sigma]"}], "-", 
                 RowBox[{"6", " ", 
                  SuperscriptBox["a", "4"], " ", 
                  SuperscriptBox["M", "2"], " ", "r", " ", "\[Sigma]"}], "-", 
                 RowBox[{"9", " ", 
                  SuperscriptBox["a", "2"], " ", 
                  SuperscriptBox["M", "3"], " ", 
                  SuperscriptBox["r", "2"], " ", "\[Sigma]"}], "-", 
                 RowBox[{"12", " ", 
                  SuperscriptBox["a", "2"], " ", 
                  SuperscriptBox["M", "2"], " ", 
                  SuperscriptBox["r", "3"], " ", "\[Sigma]"}], "-", 
                 RowBox[{"6", " ", 
                  SuperscriptBox["M", "2"], " ", 
                  SuperscriptBox["r", "5"], " ", "\[Sigma]"}], "+", 
                 RowBox[{"M", " ", 
                  SuperscriptBox["r", "6"], " ", "\[Sigma]"}]}], ")"}], "3"], 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"2", " ", 
                  SuperscriptBox["a", "4"], " ", 
                  SuperscriptBox["M", "2"], " ", 
                  SuperscriptBox["r", "2"]}], "+", 
                 RowBox[{
                  SuperscriptBox["a", "4"], " ", "M", " ", 
                  SuperscriptBox["r", "3"]}], "-", 
                 RowBox[{
                  SuperscriptBox["a", "2"], " ", "M", " ", 
                  SuperscriptBox["r", "5"]}], "-", 
                 RowBox[{
                  SuperscriptBox["a", "2"], " ", 
                  SuperscriptBox["r", "6"]}], "-", 
                 SuperscriptBox["r", "8"], "+", 
                 RowBox[{"5", " ", 
                  SuperscriptBox["a", "5"], " ", 
                  SuperscriptBox["M", "3"], " ", "\[Sigma]"}], "+", 
                 RowBox[{"3", " ", 
                  SuperscriptBox["a", "5"], " ", 
                  SuperscriptBox["M", "2"], " ", "r", " ", "\[Sigma]"}], "+", 
                 RowBox[{"3", " ", 
                  SuperscriptBox["a", "3"], " ", 
                  SuperscriptBox["M", "3"], " ", 
                  SuperscriptBox["r", "2"], " ", "\[Sigma]"}], "+", 
                 RowBox[{"7", " ", 
                  SuperscriptBox["a", "3"], " ", 
                  SuperscriptBox["M", "2"], " ", 
                  SuperscriptBox["r", "3"], " ", "\[Sigma]"}], "+", 
                 RowBox[{"6", " ", "a", " ", 
                  SuperscriptBox["M", "2"], " ", 
                  SuperscriptBox["r", "5"], " ", "\[Sigma]"}]}], ")"}], 
               "3"]]}], ")"}], "/", 
           RowBox[{"(", 
            RowBox[{"4", " ", 
             RowBox[{"\[Sqrt]", 
              RowBox[{"(", 
               RowBox[{
                FractionBox[
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "12"}], " ", 
                   SuperscriptBox["a", "2"], " ", 
                   SuperscriptBox["M", "2"], " ", 
                   SuperscriptBox["r", "2"]}], "+", 
                  RowBox[{"M", " ", 
                   SuperscriptBox["r", "5"]}], "-", 
                  SuperscriptBox["r", "6"], "-", 
                  RowBox[{"30", " ", 
                   SuperscriptBox["a", "3"], " ", 
                   SuperscriptBox["M", "3"], " ", "\[Sigma]"}], "-", 
                  RowBox[{"9", " ", "a", " ", 
                   SuperscriptBox["M", "3"], " ", 
                   SuperscriptBox["r", "2"], " ", "\[Sigma]"}], "-", 
                  RowBox[{"3", " ", "a", " ", 
                   SuperscriptBox["M", "2"], " ", 
                   SuperscriptBox["r", "3"], " ", "\[Sigma]"}]}], 
                 RowBox[{"3", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"-", "2"}], " ", 
                    SuperscriptBox["a", "4"], " ", 
                    SuperscriptBox["M", "2"], " ", 
                    SuperscriptBox["r", "2"]}], "-", 
                    RowBox[{
                    SuperscriptBox["a", "4"], " ", "M", " ", 
                    SuperscriptBox["r", "3"]}], "+", 
                    RowBox[{
                    SuperscriptBox["a", "2"], " ", "M", " ", 
                    SuperscriptBox["r", "5"]}], "+", 
                    RowBox[{
                    SuperscriptBox["a", "2"], " ", 
                    SuperscriptBox["r", "6"]}], "+", 
                    SuperscriptBox["r", "8"], "-", 
                    RowBox[{"5", " ", 
                    SuperscriptBox["a", "5"], " ", 
                    SuperscriptBox["M", "3"], " ", "\[Sigma]"}], "-", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["a", "5"], " ", 
                    SuperscriptBox["M", "2"], " ", "r", " ", "\[Sigma]"}], 
                    "-", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["a", "3"], " ", 
                    SuperscriptBox["M", "3"], " ", 
                    SuperscriptBox["r", "2"], " ", "\[Sigma]"}], "-", 
                    RowBox[{"7", " ", 
                    SuperscriptBox["a", "3"], " ", 
                    SuperscriptBox["M", "2"], " ", 
                    SuperscriptBox["r", "3"], " ", "\[Sigma]"}], "-", 
                    RowBox[{"6", " ", "a", " ", 
                    SuperscriptBox["M", "2"], " ", 
                    SuperscriptBox["r", "5"], " ", "\[Sigma]"}]}], ")"}]}]], 
                "-", 
                FractionBox[
                 RowBox[{
                  RowBox[{"12", " ", 
                   SuperscriptBox["a", "2"], " ", 
                   SuperscriptBox["M", "2"], " ", 
                   SuperscriptBox["r", "2"]}], "-", 
                  RowBox[{"M", " ", 
                   SuperscriptBox["r", "5"]}], "+", 
                  SuperscriptBox["r", "6"], "+", 
                  RowBox[{"30", " ", 
                   SuperscriptBox["a", "3"], " ", 
                   SuperscriptBox["M", "3"], " ", "\[Sigma]"}], "+", 
                  RowBox[{"9", " ", "a", " ", 
                   SuperscriptBox["M", "3"], " ", 
                   SuperscriptBox["r", "2"], " ", "\[Sigma]"}], "+", 
                  RowBox[{"3", " ", "a", " ", 
                   SuperscriptBox["M", "2"], " ", 
                   SuperscriptBox["r", "3"], " ", "\[Sigma]"}]}], 
                 RowBox[{
                  RowBox[{"2", " ", 
                   SuperscriptBox["a", "4"], " ", 
                   SuperscriptBox["M", "2"], " ", 
                   SuperscriptBox["r", "2"]}], "+", 
                  RowBox[{
                   SuperscriptBox["a", "4"], " ", "M", " ", 
                   SuperscriptBox["r", "3"]}], "-", 
                  RowBox[{
                   SuperscriptBox["a", "2"], " ", "M", " ", 
                   SuperscriptBox["r", "5"]}], "-", 
                  RowBox[{
                   SuperscriptBox["a", "2"], " ", 
                   SuperscriptBox["r", "6"]}], "-", 
                  SuperscriptBox["r", "8"], "+", 
                  RowBox[{"5", " ", 
                   SuperscriptBox["a", "5"], " ", 
                   SuperscriptBox["M", "3"], " ", "\[Sigma]"}], "+", 
                  RowBox[{"3", " ", 
                   SuperscriptBox["a", "5"], " ", 
                   SuperscriptBox["M", "2"], " ", "r", " ", "\[Sigma]"}], "+", 
                  RowBox[{"3", " ", 
                   SuperscriptBox["a", "3"], " ", 
                   SuperscriptBox["M", "3"], " ", 
                   SuperscriptBox["r", "2"], " ", "\[Sigma]"}], "+", 
                  RowBox[{"7", " ", 
                   SuperscriptBox["a", "3"], " ", 
                   SuperscriptBox["M", "2"], " ", 
                   SuperscriptBox["r", "3"], " ", "\[Sigma]"}], "+", 
                  RowBox[{"6", " ", "a", " ", 
                   SuperscriptBox["M", "2"], " ", 
                   SuperscriptBox["r", "5"], " ", "\[Sigma]"}]}]], "+", 
                FractionBox[
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"-", "8"}], " ", 
                    SuperscriptBox["a", "3"], " ", 
                    SuperscriptBox["M", "2"], " ", 
                    SuperscriptBox["r", "2"]}], "-", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["a", "3"], " ", "M", " ", 
                    SuperscriptBox["r", "3"]}], "+", 
                    RowBox[{"2", " ", "a", " ", "M", " ", 
                    SuperscriptBox["r", "5"]}], "-", 
                    RowBox[{"20", " ", 
                    SuperscriptBox["a", "4"], " ", 
                    SuperscriptBox["M", "3"], " ", "\[Sigma]"}], "-", 
                    RowBox[{"6", " ", 
                    SuperscriptBox["a", "4"], " ", 
                    SuperscriptBox["M", "2"], " ", "r", " ", "\[Sigma]"}], 
                    "-", 
                    RowBox[{"9", " ", 
                    SuperscriptBox["a", "2"], " ", 
                    SuperscriptBox["M", "3"], " ", 
                    SuperscriptBox["r", "2"], " ", "\[Sigma]"}], "-", 
                    RowBox[{"12", " ", 
                    SuperscriptBox["a", "2"], " ", 
                    SuperscriptBox["M", "2"], " ", 
                    SuperscriptBox["r", "3"], " ", "\[Sigma]"}], "-", 
                    RowBox[{"6", " ", 
                    SuperscriptBox["M", "2"], " ", 
                    SuperscriptBox["r", "5"], " ", "\[Sigma]"}], "+", 
                    RowBox[{"M", " ", 
                    SuperscriptBox["r", "6"], " ", "\[Sigma]"}]}], ")"}], 
                  "2"], 
                 RowBox[{"4", " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", 
                    SuperscriptBox["a", "4"], " ", 
                    SuperscriptBox["M", "2"], " ", 
                    SuperscriptBox["r", "2"]}], "+", 
                    RowBox[{
                    SuperscriptBox["a", "4"], " ", "M", " ", 
                    SuperscriptBox["r", "3"]}], "-", 
                    RowBox[{
                    SuperscriptBox["a", "2"], " ", "M", " ", 
                    SuperscriptBox["r", "5"]}], "-", 
                    RowBox[{
                    SuperscriptBox["a", "2"], " ", 
                    SuperscriptBox["r", "6"]}], "-", 
                    SuperscriptBox["r", "8"], "+", 
                    RowBox[{"5", " ", 
                    SuperscriptBox["a", "5"], " ", 
                    SuperscriptBox["M", "3"], " ", "\[Sigma]"}], "+", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["a", "5"], " ", 
                    SuperscriptBox["M", "2"], " ", "r", " ", "\[Sigma]"}], 
                    "+", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["a", "3"], " ", 
                    SuperscriptBox["M", "3"], " ", 
                    SuperscriptBox["r", "2"], " ", "\[Sigma]"}], "+", 
                    RowBox[{"7", " ", 
                    SuperscriptBox["a", "3"], " ", 
                    SuperscriptBox["M", "2"], " ", 
                    SuperscriptBox["r", "3"], " ", "\[Sigma]"}], "+", 
                    RowBox[{"6", " ", "a", " ", 
                    SuperscriptBox["M", "2"], " ", 
                    SuperscriptBox["r", "5"], " ", "\[Sigma]"}]}], ")"}], 
                   "2"]}]], "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox["2", 
                    RowBox[{"1", "/", "3"}]], " ", 
                   SuperscriptBox["r", "6"], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"12", " ", 
                    SuperscriptBox["a", "2"], " ", "M", " ", 
                    SuperscriptBox["r", "3"]}], "-", 
                    RowBox[{"23", " ", 
                    SuperscriptBox["M", "2"], " ", 
                    SuperscriptBox["r", "4"]}], "+", 
                    RowBox[{"10", " ", "M", " ", 
                    SuperscriptBox["r", "5"]}], "+", 
                    SuperscriptBox["r", "6"], "+", 
                    RowBox[{"36", " ", 
                    SuperscriptBox["a", "3"], " ", 
                    SuperscriptBox["M", "2"], " ", "r", " ", "\[Sigma]"}], 
                    "-", 
                    RowBox[{"72", " ", "a", " ", 
                    SuperscriptBox["M", "3"], " ", 
                    SuperscriptBox["r", "2"], " ", "\[Sigma]"}], "+", 
                    RowBox[{"36", " ", "a", " ", 
                    SuperscriptBox["M", "2"], " ", 
                    SuperscriptBox["r", "3"], " ", "\[Sigma]"}], "+", 
                    RowBox[{"33", " ", 
                    SuperscriptBox["a", "2"], " ", 
                    SuperscriptBox["M", "4"], " ", 
                    SuperscriptBox["\[Sigma]", "2"]}], "-", 
                    RowBox[{"18", " ", 
                    SuperscriptBox["a", "2"], " ", 
                    SuperscriptBox["M", "3"], " ", "r", " ", 
                    SuperscriptBox["\[Sigma]", "2"]}], "-", 
                    RowBox[{"54", " ", 
                    SuperscriptBox["M", "5"], " ", "r", " ", 
                    SuperscriptBox["\[Sigma]", "2"]}], "+", 
                    RowBox[{"45", " ", 
                    SuperscriptBox["M", "4"], " ", 
                    SuperscriptBox["r", "2"], " ", 
                    SuperscriptBox["\[Sigma]", "2"]}], "-", 
                    RowBox[{"6", " ", 
                    SuperscriptBox["M", "3"], " ", 
                    SuperscriptBox["r", "3"], " ", 
                    SuperscriptBox["\[Sigma]", "2"]}]}], ")"}]}], ")"}], "/", 
                 RowBox[{"(", 
                  RowBox[{"3", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "2"}], " ", 
                    SuperscriptBox["a", "4"], " ", 
                    SuperscriptBox["M", "2"], " ", 
                    SuperscriptBox["r", "2"]}], "-", 
                    RowBox[{
                    SuperscriptBox["a", "4"], " ", "M", " ", 
                    SuperscriptBox["r", "3"]}], "+", 
                    RowBox[{
                    SuperscriptBox["a", "2"], " ", "M", " ", 
                    SuperscriptBox["r", "5"]}], "+", 
                    RowBox[{
                    SuperscriptBox["a", "2"], " ", 
                    SuperscriptBox["r", "6"]}], "+", 
                    SuperscriptBox["r", "8"], "-", 
                    RowBox[{"5", " ", 
                    SuperscriptBox["a", "5"], " ", 
                    SuperscriptBox["M", "3"], " ", "\[Sigma]"}], "-", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["a", "5"], " ", 
                    SuperscriptBox["M", "2"], " ", "r", " ", "\[Sigma]"}], 
                    "-", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["a", "3"], " ", 
                    SuperscriptBox["M", "3"], " ", 
                    SuperscriptBox["r", "2"], " ", "\[Sigma]"}], "-", 
                    RowBox[{"7", " ", 
                    SuperscriptBox["a", "3"], " ", 
                    SuperscriptBox["M", "2"], " ", 
                    SuperscriptBox["r", "3"], " ", "\[Sigma]"}], "-", 
                    RowBox[{"6", " ", "a", " ", 
                    SuperscriptBox["M", "2"], " ", 
                    SuperscriptBox["r", "5"], " ", "\[Sigma]"}]}], ")"}], " ", 
                   SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "12"}], " ", 
                    SuperscriptBox["a", "2"], " ", 
                    SuperscriptBox["M", "2"], " ", 
                    SuperscriptBox["r", "2"]}], "+", 
                    RowBox[{"M", " ", 
                    SuperscriptBox["r", "5"]}], "-", 
                    SuperscriptBox["r", "6"], "-", 
                    RowBox[{"30", " ", 
                    SuperscriptBox["a", "3"], " ", 
                    SuperscriptBox["M", "3"], " ", "\[Sigma]"}], "-", 
                    RowBox[{"9", " ", "a", " ", 
                    SuperscriptBox["M", "3"], " ", 
                    SuperscriptBox["r", "2"], " ", "\[Sigma]"}], "-", 
                    RowBox[{"3", " ", "a", " ", 
                    SuperscriptBox["M", "2"], " ", 
                    SuperscriptBox["r", "3"], " ", "\[Sigma]"}]}], ")"}], 
                    "3"]}], "+", 
                    RowBox[{"27", " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"8", " ", "a", " ", 
                    SuperscriptBox["M", "2"], " ", 
                    SuperscriptBox["r", "2"]}], "-", 
                    RowBox[{"2", " ", "a", " ", "M", " ", 
                    SuperscriptBox["r", "3"]}], "+", 
                    RowBox[{"20", " ", 
                    SuperscriptBox["a", "2"], " ", 
                    SuperscriptBox["M", "3"], " ", "\[Sigma]"}], "-", 
                    RowBox[{"6", " ", 
                    SuperscriptBox["a", "2"], " ", 
                    SuperscriptBox["M", "2"], " ", "r", " ", "\[Sigma]"}], 
                    "+", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["M", "3"], " ", 
                    SuperscriptBox["r", "2"], " ", "\[Sigma]"}], "-", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["M", "2"], " ", 
                    SuperscriptBox["r", "3"], " ", "\[Sigma]"}]}], ")"}], 
                    "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "2"}], " ", 
                    SuperscriptBox["a", "4"], " ", 
                    SuperscriptBox["M", "2"], " ", 
                    SuperscriptBox["r", "2"]}], "-", 
                    RowBox[{
                    SuperscriptBox["a", "4"], " ", "M", " ", 
                    SuperscriptBox["r", "3"]}], "+", 
                    RowBox[{
                    SuperscriptBox["a", "2"], " ", "M", " ", 
                    SuperscriptBox["r", "5"]}], "+", 
                    RowBox[{
                    SuperscriptBox["a", "2"], " ", 
                    SuperscriptBox["r", "6"]}], "+", 
                    SuperscriptBox["r", "8"], "-", 
                    RowBox[{"5", " ", 
                    SuperscriptBox["a", "5"], " ", 
                    SuperscriptBox["M", "3"], " ", "\[Sigma]"}], "-", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["a", "5"], " ", 
                    SuperscriptBox["M", "2"], " ", "r", " ", "\[Sigma]"}], 
                    "-", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["a", "3"], " ", 
                    SuperscriptBox["M", "3"], " ", 
                    SuperscriptBox["r", "2"], " ", "\[Sigma]"}], "-", 
                    RowBox[{"7", " ", 
                    SuperscriptBox["a", "3"], " ", 
                    SuperscriptBox["M", "2"], " ", 
                    SuperscriptBox["r", "3"], " ", "\[Sigma]"}], "-", 
                    RowBox[{"6", " ", "a", " ", 
                    SuperscriptBox["M", "2"], " ", 
                    SuperscriptBox["r", "5"], " ", "\[Sigma]"}]}], ")"}]}], 
                    "-", 
                    RowBox[{"72", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "2"}], " ", 
                    SuperscriptBox["M", "2"], " ", 
                    SuperscriptBox["r", "2"]}], "+", 
                    RowBox[{"M", " ", 
                    SuperscriptBox["r", "3"]}], "-", 
                    RowBox[{"5", " ", "a", " ", 
                    SuperscriptBox["M", "3"], " ", "\[Sigma]"}], "+", 
                    RowBox[{"3", " ", "a", " ", 
                    SuperscriptBox["M", "2"], " ", "r", " ", "\[Sigma]"}]}], 
                    ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "12"}], " ", 
                    SuperscriptBox["a", "2"], " ", 
                    SuperscriptBox["M", "2"], " ", 
                    SuperscriptBox["r", "2"]}], "+", 
                    RowBox[{"M", " ", 
                    SuperscriptBox["r", "5"]}], "-", 
                    SuperscriptBox["r", "6"], "-", 
                    RowBox[{"30", " ", 
                    SuperscriptBox["a", "3"], " ", 
                    SuperscriptBox["M", "3"], " ", "\[Sigma]"}], "-", 
                    RowBox[{"9", " ", "a", " ", 
                    SuperscriptBox["M", "3"], " ", 
                    SuperscriptBox["r", "2"], " ", "\[Sigma]"}], "-", 
                    RowBox[{"3", " ", "a", " ", 
                    SuperscriptBox["M", "2"], " ", 
                    SuperscriptBox["r", "3"], " ", "\[Sigma]"}]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "2"}], " ", 
                    SuperscriptBox["a", "4"], " ", 
                    SuperscriptBox["M", "2"], " ", 
                    SuperscriptBox["r", "2"]}], "-", 
                    RowBox[{
                    SuperscriptBox["a", "4"], " ", "M", " ", 
                    SuperscriptBox["r", "3"]}], "+", 
                    RowBox[{
                    SuperscriptBox["a", "2"], " ", "M", " ", 
                    SuperscriptBox["r", "5"]}], "+", 
                    RowBox[{
                    SuperscriptBox["a", "2"], " ", 
                    SuperscriptBox["r", "6"]}], "+", 
                    SuperscriptBox["r", "8"], "-", 
                    RowBox[{"5", " ", 
                    SuperscriptBox["a", "5"], " ", 
                    SuperscriptBox["M", "3"], " ", "\[Sigma]"}], "-", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["a", "5"], " ", 
                    SuperscriptBox["M", "2"], " ", "r", " ", "\[Sigma]"}], 
                    "-", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["a", "3"], " ", 
                    SuperscriptBox["M", "3"], " ", 
                    SuperscriptBox["r", "2"], " ", "\[Sigma]"}], "-", 
                    RowBox[{"7", " ", 
                    SuperscriptBox["a", "3"], " ", 
                    SuperscriptBox["M", "2"], " ", 
                    SuperscriptBox["r", "3"], " ", "\[Sigma]"}], "-", 
                    RowBox[{"6", " ", "a", " ", 
                    SuperscriptBox["M", "2"], " ", 
                    SuperscriptBox["r", "5"], " ", "\[Sigma]"}]}], ")"}]}], 
                    "-", 
                    RowBox[{"9", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"8", " ", "a", " ", 
                    SuperscriptBox["M", "2"], " ", 
                    SuperscriptBox["r", "2"]}], "-", 
                    RowBox[{"2", " ", "a", " ", "M", " ", 
                    SuperscriptBox["r", "3"]}], "+", 
                    RowBox[{"20", " ", 
                    SuperscriptBox["a", "2"], " ", 
                    SuperscriptBox["M", "3"], " ", "\[Sigma]"}], "-", 
                    RowBox[{"6", " ", 
                    SuperscriptBox["a", "2"], " ", 
                    SuperscriptBox["M", "2"], " ", "r", " ", "\[Sigma]"}], 
                    "+", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["M", "3"], " ", 
                    SuperscriptBox["r", "2"], " ", "\[Sigma]"}], "-", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["M", "2"], " ", 
                    SuperscriptBox["r", "3"], " ", "\[Sigma]"}]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "12"}], " ", 
                    SuperscriptBox["a", "2"], " ", 
                    SuperscriptBox["M", "2"], " ", 
                    SuperscriptBox["r", "2"]}], "+", 
                    RowBox[{"M", " ", 
                    SuperscriptBox["r", "5"]}], "-", 
                    SuperscriptBox["r", "6"], "-", 
                    RowBox[{"30", " ", 
                    SuperscriptBox["a", "3"], " ", 
                    SuperscriptBox["M", "3"], " ", "\[Sigma]"}], "-", 
                    RowBox[{"9", " ", "a", " ", 
                    SuperscriptBox["M", "3"], " ", 
                    SuperscriptBox["r", "2"], " ", "\[Sigma]"}], "-", 
                    RowBox[{"3", " ", "a", " ", 
                    SuperscriptBox["M", "2"], " ", 
                    SuperscriptBox["r", "3"], " ", "\[Sigma]"}]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"8", " ", 
                    SuperscriptBox["a", "3"], " ", 
                    SuperscriptBox["M", "2"], " ", 
                    SuperscriptBox["r", "2"]}], "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["a", "3"], " ", "M", " ", 
                    SuperscriptBox["r", "3"]}], "-", 
                    RowBox[{"2", " ", "a", " ", "M", " ", 
                    SuperscriptBox["r", "5"]}], "+", 
                    RowBox[{"20", " ", 
                    SuperscriptBox["a", "4"], " ", 
                    SuperscriptBox["M", "3"], " ", "\[Sigma]"}], "+", 
                    RowBox[{"6", " ", 
                    SuperscriptBox["a", "4"], " ", 
                    SuperscriptBox["M", "2"], " ", "r", " ", "\[Sigma]"}], 
                    "+", 
                    RowBox[{"9", " ", 
                    SuperscriptBox["a", "2"], " ", 
                    SuperscriptBox["M", "3"], " ", 
                    SuperscriptBox["r", "2"], " ", "\[Sigma]"}], "+", 
                    RowBox[{"12", " ", 
                    SuperscriptBox["a", "2"], " ", 
                    SuperscriptBox["M", "2"], " ", 
                    SuperscriptBox["r", "3"], " ", "\[Sigma]"}], "+", 
                    RowBox[{"6", " ", 
                    SuperscriptBox["M", "2"], " ", 
                    SuperscriptBox["r", "5"], " ", "\[Sigma]"}], "-", 
                    RowBox[{"M", " ", 
                    SuperscriptBox["r", "6"], " ", "\[Sigma]"}]}], ")"}]}], 
                    "+", 
                    RowBox[{"27", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "2"}], " ", 
                    SuperscriptBox["M", "2"], " ", 
                    SuperscriptBox["r", "2"]}], "+", 
                    RowBox[{"M", " ", 
                    SuperscriptBox["r", "3"]}], "-", 
                    RowBox[{"5", " ", "a", " ", 
                    SuperscriptBox["M", "3"], " ", "\[Sigma]"}], "+", 
                    RowBox[{"3", " ", "a", " ", 
                    SuperscriptBox["M", "2"], " ", "r", " ", "\[Sigma]"}]}], 
                    ")"}], " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"8", " ", 
                    SuperscriptBox["a", "3"], " ", 
                    SuperscriptBox["M", "2"], " ", 
                    SuperscriptBox["r", "2"]}], "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["a", "3"], " ", "M", " ", 
                    SuperscriptBox["r", "3"]}], "-", 
                    RowBox[{"2", " ", "a", " ", "M", " ", 
                    SuperscriptBox["r", "5"]}], "+", 
                    RowBox[{"20", " ", 
                    SuperscriptBox["a", "4"], " ", 
                    SuperscriptBox["M", "3"], " ", "\[Sigma]"}], "+", 
                    RowBox[{"6", " ", 
                    SuperscriptBox["a", "4"], " ", 
                    SuperscriptBox["M", "2"], " ", "r", " ", "\[Sigma]"}], 
                    "+", 
                    RowBox[{"9", " ", 
                    SuperscriptBox["a", "2"], " ", 
                    SuperscriptBox["M", "3"], " ", 
                    SuperscriptBox["r", "2"], " ", "\[Sigma]"}], "+", 
                    RowBox[{"12", " ", 
                    SuperscriptBox["a", "2"], " ", 
                    SuperscriptBox["M", "2"], " ", 
                    SuperscriptBox["r", "3"], " ", "\[Sigma]"}], "+", 
                    RowBox[{"6", " ", 
                    SuperscriptBox["M", "2"], " ", 
                    SuperscriptBox["r", "5"], " ", "\[Sigma]"}], "-", 
                    RowBox[{"M", " ", 
                    SuperscriptBox["r", "6"], " ", "\[Sigma]"}]}], ")"}], 
                    "2"]}], "+", 
                    RowBox[{"\[Sqrt]", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "4"}], " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"12", " ", 
                    SuperscriptBox["a", "2"], " ", "M", " ", 
                    SuperscriptBox["r", "9"]}], "-", 
                    RowBox[{"23", " ", 
                    SuperscriptBox["M", "2"], " ", 
                    SuperscriptBox["r", "10"]}], "+", 
                    RowBox[{"10", " ", "M", " ", 
                    SuperscriptBox["r", "11"]}], "+", 
                    SuperscriptBox["r", "12"], "+", 
                    RowBox[{"36", " ", 
                    SuperscriptBox["a", "3"], " ", 
                    SuperscriptBox["M", "2"], " ", 
                    SuperscriptBox["r", "7"], " ", "\[Sigma]"}], "-", 
                    RowBox[{"72", " ", "a", " ", 
                    SuperscriptBox["M", "3"], " ", 
                    SuperscriptBox["r", "8"], " ", "\[Sigma]"}], "+", 
                    RowBox[{"36", " ", "a", " ", 
                    SuperscriptBox["M", "2"], " ", 
                    SuperscriptBox["r", "9"], " ", "\[Sigma]"}], "+", 
                    RowBox[{"33", " ", 
                    SuperscriptBox["a", "2"], " ", 
                    SuperscriptBox["M", "4"], " ", 
                    SuperscriptBox["r", "6"], " ", 
                    SuperscriptBox["\[Sigma]", "2"]}], "-", 
                    RowBox[{"18", " ", 
                    SuperscriptBox["a", "2"], " ", 
                    SuperscriptBox["M", "3"], " ", 
                    SuperscriptBox["r", "7"], " ", 
                    SuperscriptBox["\[Sigma]", "2"]}], "-", 
                    RowBox[{"54", " ", 
                    SuperscriptBox["M", "5"], " ", 
                    SuperscriptBox["r", "7"], " ", 
                    SuperscriptBox["\[Sigma]", "2"]}], "+", 
                    RowBox[{"45", " ", 
                    SuperscriptBox["M", "4"], " ", 
                    SuperscriptBox["r", "8"], " ", 
                    SuperscriptBox["\[Sigma]", "2"]}], "-", 
                    RowBox[{"6", " ", 
                    SuperscriptBox["M", "3"], " ", 
                    SuperscriptBox["r", "9"], " ", 
                    SuperscriptBox["\[Sigma]", "2"]}]}], ")"}], "3"]}], "+", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "12"}], " ", 
                    SuperscriptBox["a", "2"], " ", 
                    SuperscriptBox["M", "2"], " ", 
                    SuperscriptBox["r", "2"]}], "+", 
                    RowBox[{"M", " ", 
                    SuperscriptBox["r", "5"]}], "-", 
                    SuperscriptBox["r", "6"], "-", 
                    RowBox[{"30", " ", 
                    SuperscriptBox["a", "3"], " ", 
                    SuperscriptBox["M", "3"], " ", "\[Sigma]"}], "-", 
                    RowBox[{"9", " ", "a", " ", 
                    SuperscriptBox["M", "3"], " ", 
                    SuperscriptBox["r", "2"], " ", "\[Sigma]"}], "-", 
                    RowBox[{"3", " ", "a", " ", 
                    SuperscriptBox["M", "2"], " ", 
                    SuperscriptBox["r", "3"], " ", "\[Sigma]"}]}], ")"}], 
                    "3"]}], "+", 
                    RowBox[{"27", " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"8", " ", "a", " ", 
                    SuperscriptBox["M", "2"], " ", 
                    SuperscriptBox["r", "2"]}], "-", 
                    RowBox[{"2", " ", "a", " ", "M", " ", 
                    SuperscriptBox["r", "3"]}], "+", 
                    RowBox[{"20", " ", 
                    SuperscriptBox["a", "2"], " ", 
                    SuperscriptBox["M", "3"], " ", "\[Sigma]"}], "-", 
                    RowBox[{"6", " ", 
                    SuperscriptBox["a", "2"], " ", 
                    SuperscriptBox["M", "2"], " ", "r", " ", "\[Sigma]"}], 
                    "+", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["M", "3"], " ", 
                    SuperscriptBox["r", "2"], " ", "\[Sigma]"}], "-", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["M", "2"], " ", 
                    SuperscriptBox["r", "3"], " ", "\[Sigma]"}]}], ")"}], 
                    "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "2"}], " ", 
                    SuperscriptBox["a", "4"], " ", 
                    SuperscriptBox["M", "2"], " ", 
                    SuperscriptBox["r", "2"]}], "-", 
                    RowBox[{
                    SuperscriptBox["a", "4"], " ", "M", " ", 
                    SuperscriptBox["r", "3"]}], "+", 
                    RowBox[{
                    SuperscriptBox["a", "2"], " ", "M", " ", 
                    SuperscriptBox["r", "5"]}], "+", 
                    RowBox[{
                    SuperscriptBox["a", "2"], " ", 
                    SuperscriptBox["r", "6"]}], "+", 
                    SuperscriptBox["r", "8"], "-", 
                    RowBox[{"5", " ", 
                    SuperscriptBox["a", "5"], " ", 
                    SuperscriptBox["M", "3"], " ", "\[Sigma]"}], "-", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["a", "5"], " ", 
                    SuperscriptBox["M", "2"], " ", "r", " ", "\[Sigma]"}], 
                    "-", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["a", "3"], " ", 
                    SuperscriptBox["M", "3"], " ", 
                    SuperscriptBox["r", "2"], " ", "\[Sigma]"}], "-", 
                    RowBox[{"7", " ", 
                    SuperscriptBox["a", "3"], " ", 
                    SuperscriptBox["M", "2"], " ", 
                    SuperscriptBox["r", "3"], " ", "\[Sigma]"}], "-", 
                    RowBox[{"6", " ", "a", " ", 
                    SuperscriptBox["M", "2"], " ", 
                    SuperscriptBox["r", "5"], " ", "\[Sigma]"}]}], ")"}]}], 
                    "-", 
                    RowBox[{"72", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "2"}], " ", 
                    SuperscriptBox["M", "2"], " ", 
                    SuperscriptBox["r", "2"]}], "+", 
                    RowBox[{"M", " ", 
                    SuperscriptBox["r", "3"]}], "-", 
                    RowBox[{"5", " ", "a", " ", 
                    SuperscriptBox["M", "3"], " ", "\[Sigma]"}], "+", 
                    RowBox[{"3", " ", "a", " ", 
                    SuperscriptBox["M", "2"], " ", "r", " ", "\[Sigma]"}]}], 
                    ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "12"}], " ", 
                    SuperscriptBox["a", "2"], " ", 
                    SuperscriptBox["M", "2"], " ", 
                    SuperscriptBox["r", "2"]}], "+", 
                    RowBox[{"M", " ", 
                    SuperscriptBox["r", "5"]}], "-", 
                    SuperscriptBox["r", "6"], "-", 
                    RowBox[{"30", " ", 
                    SuperscriptBox["a", "3"], " ", 
                    SuperscriptBox["M", "3"], " ", "\[Sigma]"}], "-", 
                    RowBox[{"9", " ", "a", " ", 
                    SuperscriptBox["M", "3"], " ", 
                    SuperscriptBox["r", "2"], " ", "\[Sigma]"}], "-", 
                    RowBox[{"3", " ", "a", " ", 
                    SuperscriptBox["M", "2"], " ", 
                    SuperscriptBox["r", "3"], " ", "\[Sigma]"}]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "2"}], " ", 
                    SuperscriptBox["a", "4"], " ", 
                    SuperscriptBox["M", "2"], " ", 
                    SuperscriptBox["r", "2"]}], "-", 
                    RowBox[{
                    SuperscriptBox["a", "4"], " ", "M", " ", 
                    SuperscriptBox["r", "3"]}], "+", 
                    RowBox[{
                    SuperscriptBox["a", "2"], " ", "M", " ", 
                    SuperscriptBox["r", "5"]}], "+", 
                    RowBox[{
                    SuperscriptBox["a", "2"], " ", 
                    SuperscriptBox["r", "6"]}], "+", 
                    SuperscriptBox["r", "8"], "-", 
                    RowBox[{"5", " ", 
                    SuperscriptBox["a", "5"], " ", 
                    SuperscriptBox["M", "3"], " ", "\[Sigma]"}], "-", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["a", "5"], " ", 
                    SuperscriptBox["M", "2"], " ", "r", " ", "\[Sigma]"}], 
                    "-", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["a", "3"], " ", 
                    SuperscriptBox["M", "3"], " ", 
                    SuperscriptBox["r", "2"], " ", "\[Sigma]"}], "-", 
                    RowBox[{"7", " ", 
                    SuperscriptBox["a", "3"], " ", 
                    SuperscriptBox["M", "2"], " ", 
                    SuperscriptBox["r", "3"], " ", "\[Sigma]"}], "-", 
                    RowBox[{"6", " ", "a", " ", 
                    SuperscriptBox["M", "2"], " ", 
                    SuperscriptBox["r", "5"], " ", "\[Sigma]"}]}], ")"}]}], 
                    "-", 
                    RowBox[{"9", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"8", " ", "a", " ", 
                    SuperscriptBox["M", "2"], " ", 
                    SuperscriptBox["r", "2"]}], "-", 
                    RowBox[{"2", " ", "a", " ", "M", " ", 
                    SuperscriptBox["r", "3"]}], "+", 
                    RowBox[{"20", " ", 
                    SuperscriptBox["a", "2"], " ", 
                    SuperscriptBox["M", "3"], " ", "\[Sigma]"}], "-", 
                    RowBox[{"6", " ", 
                    SuperscriptBox["a", "2"], " ", 
                    SuperscriptBox["M", "2"], " ", "r", " ", "\[Sigma]"}], 
                    "+", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["M", "3"], " ", 
                    SuperscriptBox["r", "2"], " ", "\[Sigma]"}], "-", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["M", "2"], " ", 
                    SuperscriptBox["r", "3"], " ", "\[Sigma]"}]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "12"}], " ", 
                    SuperscriptBox["a", "2"], " ", 
                    SuperscriptBox["M", "2"], " ", 
                    SuperscriptBox["r", "2"]}], "+", 
                    RowBox[{"M", " ", 
                    SuperscriptBox["r", "5"]}], "-", 
                    SuperscriptBox["r", "6"], "-", 
                    RowBox[{"30", " ", 
                    SuperscriptBox["a", "3"], " ", 
                    SuperscriptBox["M", "3"], " ", "\[Sigma]"}], "-", 
                    RowBox[{"9", " ", "a", " ", 
                    SuperscriptBox["M", "3"], " ", 
                    SuperscriptBox["r", "2"], " ", "\[Sigma]"}], "-", 
                    RowBox[{"3", " ", "a", " ", 
                    SuperscriptBox["M", "2"], " ", 
                    SuperscriptBox["r", "3"], " ", "\[Sigma]"}]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"8", " ", 
                    SuperscriptBox["a", "3"], " ", 
                    SuperscriptBox["M", "2"], " ", 
                    SuperscriptBox["r", "2"]}], "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["a", "3"], " ", "M", " ", 
                    SuperscriptBox["r", "3"]}], "-", 
                    RowBox[{"2", " ", "a", " ", "M", " ", 
                    SuperscriptBox["r", "5"]}], "+", 
                    RowBox[{"20", " ", 
                    SuperscriptBox["a", "4"], " ", 
                    SuperscriptBox["M", "3"], " ", "\[Sigma]"}], "+", 
                    RowBox[{"6", " ", 
                    SuperscriptBox["a", "4"], " ", 
                    SuperscriptBox["M", "2"], " ", "r", " ", "\[Sigma]"}], 
                    "+", 
                    RowBox[{"9", " ", 
                    SuperscriptBox["a", "2"], " ", 
                    SuperscriptBox["M", "3"], " ", 
                    SuperscriptBox["r", "2"], " ", "\[Sigma]"}], "+", 
                    RowBox[{"12", " ", 
                    SuperscriptBox["a", "2"], " ", 
                    SuperscriptBox["M", "2"], " ", 
                    SuperscriptBox["r", "3"], " ", "\[Sigma]"}], "+", 
                    RowBox[{"6", " ", 
                    SuperscriptBox["M", "2"], " ", 
                    SuperscriptBox["r", "5"], " ", "\[Sigma]"}], "-", 
                    RowBox[{"M", " ", 
                    SuperscriptBox["r", "6"], " ", "\[Sigma]"}]}], ")"}]}], 
                    "+", 
                    RowBox[{"27", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "2"}], " ", 
                    SuperscriptBox["M", "2"], " ", 
                    SuperscriptBox["r", "2"]}], "+", 
                    RowBox[{"M", " ", 
                    SuperscriptBox["r", "3"]}], "-", 
                    RowBox[{"5", " ", "a", " ", 
                    SuperscriptBox["M", "3"], " ", "\[Sigma]"}], "+", 
                    RowBox[{"3", " ", "a", " ", 
                    SuperscriptBox["M", "2"], " ", "r", " ", "\[Sigma]"}]}], 
                    ")"}], " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"8", " ", 
                    SuperscriptBox["a", "3"], " ", 
                    SuperscriptBox["M", "2"], " ", 
                    SuperscriptBox["r", "2"]}], "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["a", "3"], " ", "M", " ", 
                    SuperscriptBox["r", "3"]}], "-", 
                    RowBox[{"2", " ", "a", " ", "M", " ", 
                    SuperscriptBox["r", "5"]}], "+", 
                    RowBox[{"20", " ", 
                    SuperscriptBox["a", "4"], " ", 
                    SuperscriptBox["M", "3"], " ", "\[Sigma]"}], "+", 
                    RowBox[{"6", " ", 
                    SuperscriptBox["a", "4"], " ", 
                    SuperscriptBox["M", "2"], " ", "r", " ", "\[Sigma]"}], 
                    "+", 
                    RowBox[{"9", " ", 
                    SuperscriptBox["a", "2"], " ", 
                    SuperscriptBox["M", "3"], " ", 
                    SuperscriptBox["r", "2"], " ", "\[Sigma]"}], "+", 
                    RowBox[{"12", " ", 
                    SuperscriptBox["a", "2"], " ", 
                    SuperscriptBox["M", "2"], " ", 
                    SuperscriptBox["r", "3"], " ", "\[Sigma]"}], "+", 
                    RowBox[{"6", " ", 
                    SuperscriptBox["M", "2"], " ", 
                    SuperscriptBox["r", "5"], " ", "\[Sigma]"}], "-", 
                    RowBox[{"M", " ", 
                    SuperscriptBox["r", "6"], " ", "\[Sigma]"}]}], ")"}], 
                    "2"]}]}], ")"}], "2"]}], ")"}]}]}], ")"}], 
                    RowBox[{"1", "/", "3"}]]}], ")"}]}], "+", 
                RowBox[{
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"2", " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "12"}], " ", 
                    SuperscriptBox["a", "2"], " ", 
                    SuperscriptBox["M", "2"], " ", 
                    SuperscriptBox["r", "2"]}], "+", 
                    RowBox[{"M", " ", 
                    SuperscriptBox["r", "5"]}], "-", 
                    SuperscriptBox["r", "6"], "-", 
                    RowBox[{"30", " ", 
                    SuperscriptBox["a", "3"], " ", 
                    SuperscriptBox["M", "3"], " ", "\[Sigma]"}], "-", 
                    RowBox[{"9", " ", "a", " ", 
                    SuperscriptBox["M", "3"], " ", 
                    SuperscriptBox["r", "2"], " ", "\[Sigma]"}], "-", 
                    RowBox[{"3", " ", "a", " ", 
                    SuperscriptBox["M", "2"], " ", 
                    SuperscriptBox["r", "3"], " ", "\[Sigma]"}]}], ")"}], 
                    "3"]}], "+", 
                    RowBox[{"27", " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"8", " ", "a", " ", 
                    SuperscriptBox["M", "2"], " ", 
                    SuperscriptBox["r", "2"]}], "-", 
                    RowBox[{"2", " ", "a", " ", "M", " ", 
                    SuperscriptBox["r", "3"]}], "+", 
                    RowBox[{"20", " ", 
                    SuperscriptBox["a", "2"], " ", 
                    SuperscriptBox["M", "3"], " ", "\[Sigma]"}], "-", 
                    RowBox[{"6", " ", 
                    SuperscriptBox["a", "2"], " ", 
                    SuperscriptBox["M", "2"], " ", "r", " ", "\[Sigma]"}], 
                    "+", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["M", "3"], " ", 
                    SuperscriptBox["r", "2"], " ", "\[Sigma]"}], "-", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["M", "2"], " ", 
                    SuperscriptBox["r", "3"], " ", "\[Sigma]"}]}], ")"}], 
                    "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "2"}], " ", 
                    SuperscriptBox["a", "4"], " ", 
                    SuperscriptBox["M", "2"], " ", 
                    SuperscriptBox["r", "2"]}], "-", 
                    RowBox[{
                    SuperscriptBox["a", "4"], " ", "M", " ", 
                    SuperscriptBox["r", "3"]}], "+", 
                    RowBox[{
                    SuperscriptBox["a", "2"], " ", "M", " ", 
                    SuperscriptBox["r", "5"]}], "+", 
                    RowBox[{
                    SuperscriptBox["a", "2"], " ", 
                    SuperscriptBox["r", "6"]}], "+", 
                    SuperscriptBox["r", "8"], "-", 
                    RowBox[{"5", " ", 
                    SuperscriptBox["a", "5"], " ", 
                    SuperscriptBox["M", "3"], " ", "\[Sigma]"}], "-", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["a", "5"], " ", 
                    SuperscriptBox["M", "2"], " ", "r", " ", "\[Sigma]"}], 
                    "-", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["a", "3"], " ", 
                    SuperscriptBox["M", "3"], " ", 
                    SuperscriptBox["r", "2"], " ", "\[Sigma]"}], "-", 
                    RowBox[{"7", " ", 
                    SuperscriptBox["a", "3"], " ", 
                    SuperscriptBox["M", "2"], " ", 
                    SuperscriptBox["r", "3"], " ", "\[Sigma]"}], "-", 
                    RowBox[{"6", " ", "a", " ", 
                    SuperscriptBox["M", "2"], " ", 
                    SuperscriptBox["r", "5"], " ", "\[Sigma]"}]}], ")"}]}], 
                    "-", 
                    RowBox[{"72", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "2"}], " ", 
                    SuperscriptBox["M", "2"], " ", 
                    SuperscriptBox["r", "2"]}], "+", 
                    RowBox[{"M", " ", 
                    SuperscriptBox["r", "3"]}], "-", 
                    RowBox[{"5", " ", "a", " ", 
                    SuperscriptBox["M", "3"], " ", "\[Sigma]"}], "+", 
                    RowBox[{"3", " ", "a", " ", 
                    SuperscriptBox["M", "2"], " ", "r", " ", "\[Sigma]"}]}], 
                    ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "12"}], " ", 
                    SuperscriptBox["a", "2"], " ", 
                    SuperscriptBox["M", "2"], " ", 
                    SuperscriptBox["r", "2"]}], "+", 
                    RowBox[{"M", " ", 
                    SuperscriptBox["r", "5"]}], "-", 
                    SuperscriptBox["r", "6"], "-", 
                    RowBox[{"30", " ", 
                    SuperscriptBox["a", "3"], " ", 
                    SuperscriptBox["M", "3"], " ", "\[Sigma]"}], "-", 
                    RowBox[{"9", " ", "a", " ", 
                    SuperscriptBox["M", "3"], " ", 
                    SuperscriptBox["r", "2"], " ", "\[Sigma]"}], "-", 
                    RowBox[{"3", " ", "a", " ", 
                    SuperscriptBox["M", "2"], " ", 
                    SuperscriptBox["r", "3"], " ", "\[Sigma]"}]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "2"}], " ", 
                    SuperscriptBox["a", "4"], " ", 
                    SuperscriptBox["M", "2"], " ", 
                    SuperscriptBox["r", "2"]}], "-", 
                    RowBox[{
                    SuperscriptBox["a", "4"], " ", "M", " ", 
                    SuperscriptBox["r", "3"]}], "+", 
                    RowBox[{
                    SuperscriptBox["a", "2"], " ", "M", " ", 
                    SuperscriptBox["r", "5"]}], "+", 
                    RowBox[{
                    SuperscriptBox["a", "2"], " ", 
                    SuperscriptBox["r", "6"]}], "+", 
                    SuperscriptBox["r", "8"], "-", 
                    RowBox[{"5", " ", 
                    SuperscriptBox["a", "5"], " ", 
                    SuperscriptBox["M", "3"], " ", "\[Sigma]"}], "-", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["a", "5"], " ", 
                    SuperscriptBox["M", "2"], " ", "r", " ", "\[Sigma]"}], 
                    "-", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["a", "3"], " ", 
                    SuperscriptBox["M", "3"], " ", 
                    SuperscriptBox["r", "2"], " ", "\[Sigma]"}], "-", 
                    RowBox[{"7", " ", 
                    SuperscriptBox["a", "3"], " ", 
                    SuperscriptBox["M", "2"], " ", 
                    SuperscriptBox["r", "3"], " ", "\[Sigma]"}], "-", 
                    RowBox[{"6", " ", "a", " ", 
                    SuperscriptBox["M", "2"], " ", 
                    SuperscriptBox["r", "5"], " ", "\[Sigma]"}]}], ")"}]}], 
                    "-", 
                    RowBox[{"9", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"8", " ", "a", " ", 
                    SuperscriptBox["M", "2"], " ", 
                    SuperscriptBox["r", "2"]}], "-", 
                    RowBox[{"2", " ", "a", " ", "M", " ", 
                    SuperscriptBox["r", "3"]}], "+", 
                    RowBox[{"20", " ", 
                    SuperscriptBox["a", "2"], " ", 
                    SuperscriptBox["M", "3"], " ", "\[Sigma]"}], "-", 
                    RowBox[{"6", " ", 
                    SuperscriptBox["a", "2"], " ", 
                    SuperscriptBox["M", "2"], " ", "r", " ", "\[Sigma]"}], 
                    "+", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["M", "3"], " ", 
                    SuperscriptBox["r", "2"], " ", "\[Sigma]"}], "-", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["M", "2"], " ", 
                    SuperscriptBox["r", "3"], " ", "\[Sigma]"}]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "12"}], " ", 
                    SuperscriptBox["a", "2"], " ", 
                    SuperscriptBox["M", "2"], " ", 
                    SuperscriptBox["r", "2"]}], "+", 
                    RowBox[{"M", " ", 
                    SuperscriptBox["r", "5"]}], "-", 
                    SuperscriptBox["r", "6"], "-", 
                    RowBox[{"30", " ", 
                    SuperscriptBox["a", "3"], " ", 
                    SuperscriptBox["M", "3"], " ", "\[Sigma]"}], "-", 
                    RowBox[{"9", " ", "a", " ", 
                    SuperscriptBox["M", "3"], " ", 
                    SuperscriptBox["r", "2"], " ", "\[Sigma]"}], "-", 
                    RowBox[{"3", " ", "a", " ", 
                    SuperscriptBox["M", "2"], " ", 
                    SuperscriptBox["r", "3"], " ", "\[Sigma]"}]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"8", " ", 
                    SuperscriptBox["a", "3"], " ", 
                    SuperscriptBox["M", "2"], " ", 
                    SuperscriptBox["r", "2"]}], "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["a", "3"], " ", "M", " ", 
                    SuperscriptBox["r", "3"]}], "-", 
                    RowBox[{"2", " ", "a", " ", "M", " ", 
                    SuperscriptBox["r", "5"]}], "+", 
                    RowBox[{"20", " ", 
                    SuperscriptBox["a", "4"], " ", 
                    SuperscriptBox["M", "3"], " ", "\[Sigma]"}], "+", 
                    RowBox[{"6", " ", 
                    SuperscriptBox["a", "4"], " ", 
                    SuperscriptBox["M", "2"], " ", "r", " ", "\[Sigma]"}], 
                    "+", 
                    RowBox[{"9", " ", 
                    SuperscriptBox["a", "2"], " ", 
                    SuperscriptBox["M", "3"], " ", 
                    SuperscriptBox["r", "2"], " ", "\[Sigma]"}], "+", 
                    RowBox[{"12", " ", 
                    SuperscriptBox["a", "2"], " ", 
                    SuperscriptBox["M", "2"], " ", 
                    SuperscriptBox["r", "3"], " ", "\[Sigma]"}], "+", 
                    RowBox[{"6", " ", 
                    SuperscriptBox["M", "2"], " ", 
                    SuperscriptBox["r", "5"], " ", "\[Sigma]"}], "-", 
                    RowBox[{"M", " ", 
                    SuperscriptBox["r", "6"], " ", "\[Sigma]"}]}], ")"}]}], 
                    "+", 
                    RowBox[{"27", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "2"}], " ", 
                    SuperscriptBox["M", "2"], " ", 
                    SuperscriptBox["r", "2"]}], "+", 
                    RowBox[{"M", " ", 
                    SuperscriptBox["r", "3"]}], "-", 
                    RowBox[{"5", " ", "a", " ", 
                    SuperscriptBox["M", "3"], " ", "\[Sigma]"}], "+", 
                    RowBox[{"3", " ", "a", " ", 
                    SuperscriptBox["M", "2"], " ", "r", " ", "\[Sigma]"}]}], 
                    ")"}], " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"8", " ", 
                    SuperscriptBox["a", "3"], " ", 
                    SuperscriptBox["M", "2"], " ", 
                    SuperscriptBox["r", "2"]}], "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["a", "3"], " ", "M", " ", 
                    SuperscriptBox["r", "3"]}], "-", 
                    RowBox[{"2", " ", "a", " ", "M", " ", 
                    SuperscriptBox["r", "5"]}], "+", 
                    RowBox[{"20", " ", 
                    SuperscriptBox["a", "4"], " ", 
                    SuperscriptBox["M", "3"], " ", "\[Sigma]"}], "+", 
                    RowBox[{"6", " ", 
                    SuperscriptBox["a", "4"], " ", 
                    SuperscriptBox["M", "2"], " ", "r", " ", "\[Sigma]"}], 
                    "+", 
                    RowBox[{"9", " ", 
                    SuperscriptBox["a", "2"], " ", 
                    SuperscriptBox["M", "3"], " ", 
                    SuperscriptBox["r", "2"], " ", "\[Sigma]"}], "+", 
                    RowBox[{"12", " ", 
                    SuperscriptBox["a", "2"], " ", 
                    SuperscriptBox["M", "2"], " ", 
                    SuperscriptBox["r", "3"], " ", "\[Sigma]"}], "+", 
                    RowBox[{"6", " ", 
                    SuperscriptBox["M", "2"], " ", 
                    SuperscriptBox["r", "5"], " ", "\[Sigma]"}], "-", 
                    RowBox[{"M", " ", 
                    SuperscriptBox["r", "6"], " ", "\[Sigma]"}]}], ")"}], 
                    "2"]}], "+", 
                    RowBox[{"\[Sqrt]", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "4"}], " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"12", " ", 
                    SuperscriptBox["a", "2"], " ", "M", " ", 
                    SuperscriptBox["r", "9"]}], "-", 
                    RowBox[{"23", " ", 
                    SuperscriptBox["M", "2"], " ", 
                    SuperscriptBox["r", "10"]}], "+", 
                    RowBox[{"10", " ", "M", " ", 
                    SuperscriptBox["r", "11"]}], "+", 
                    SuperscriptBox["r", "12"], "+", 
                    RowBox[{"36", " ", 
                    SuperscriptBox["a", "3"], " ", 
                    SuperscriptBox["M", "2"], " ", 
                    SuperscriptBox["r", "7"], " ", "\[Sigma]"}], "-", 
                    RowBox[{"72", " ", "a", " ", 
                    SuperscriptBox["M", "3"], " ", 
                    SuperscriptBox["r", "8"], " ", "\[Sigma]"}], "+", 
                    RowBox[{"36", " ", "a", " ", 
                    SuperscriptBox["M", "2"], " ", 
                    SuperscriptBox["r", "9"], " ", "\[Sigma]"}], "+", 
                    RowBox[{"33", " ", 
                    SuperscriptBox["a", "2"], " ", 
                    SuperscriptBox["M", "4"], " ", 
                    SuperscriptBox["r", "6"], " ", 
                    SuperscriptBox["\[Sigma]", "2"]}], "-", 
                    RowBox[{"18", " ", 
                    SuperscriptBox["a", "2"], " ", 
                    SuperscriptBox["M", "3"], " ", 
                    SuperscriptBox["r", "7"], " ", 
                    SuperscriptBox["\[Sigma]", "2"]}], "-", 
                    RowBox[{"54", " ", 
                    SuperscriptBox["M", "5"], " ", 
                    SuperscriptBox["r", "7"], " ", 
                    SuperscriptBox["\[Sigma]", "2"]}], "+", 
                    RowBox[{"45", " ", 
                    SuperscriptBox["M", "4"], " ", 
                    SuperscriptBox["r", "8"], " ", 
                    SuperscriptBox["\[Sigma]", "2"]}], "-", 
                    RowBox[{"6", " ", 
                    SuperscriptBox["M", "3"], " ", 
                    SuperscriptBox["r", "9"], " ", 
                    SuperscriptBox["\[Sigma]", "2"]}]}], ")"}], "3"]}], "+", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "12"}], " ", 
                    SuperscriptBox["a", "2"], " ", 
                    SuperscriptBox["M", "2"], " ", 
                    SuperscriptBox["r", "2"]}], "+", 
                    RowBox[{"M", " ", 
                    SuperscriptBox["r", "5"]}], "-", 
                    SuperscriptBox["r", "6"], "-", 
                    RowBox[{"30", " ", 
                    SuperscriptBox["a", "3"], " ", 
                    SuperscriptBox["M", "3"], " ", "\[Sigma]"}], "-", 
                    RowBox[{"9", " ", "a", " ", 
                    SuperscriptBox["M", "3"], " ", 
                    SuperscriptBox["r", "2"], " ", "\[Sigma]"}], "-", 
                    RowBox[{"3", " ", "a", " ", 
                    SuperscriptBox["M", "2"], " ", 
                    SuperscriptBox["r", "3"], " ", "\[Sigma]"}]}], ")"}], 
                    "3"]}], "+", 
                    RowBox[{"27", " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"8", " ", "a", " ", 
                    SuperscriptBox["M", "2"], " ", 
                    SuperscriptBox["r", "2"]}], "-", 
                    RowBox[{"2", " ", "a", " ", "M", " ", 
                    SuperscriptBox["r", "3"]}], "+", 
                    RowBox[{"20", " ", 
                    SuperscriptBox["a", "2"], " ", 
                    SuperscriptBox["M", "3"], " ", "\[Sigma]"}], "-", 
                    RowBox[{"6", " ", 
                    SuperscriptBox["a", "2"], " ", 
                    SuperscriptBox["M", "2"], " ", "r", " ", "\[Sigma]"}], 
                    "+", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["M", "3"], " ", 
                    SuperscriptBox["r", "2"], " ", "\[Sigma]"}], "-", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["M", "2"], " ", 
                    SuperscriptBox["r", "3"], " ", "\[Sigma]"}]}], ")"}], 
                    "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "2"}], " ", 
                    SuperscriptBox["a", "4"], " ", 
                    SuperscriptBox["M", "2"], " ", 
                    SuperscriptBox["r", "2"]}], "-", 
                    RowBox[{
                    SuperscriptBox["a", "4"], " ", "M", " ", 
                    SuperscriptBox["r", "3"]}], "+", 
                    RowBox[{
                    SuperscriptBox["a", "2"], " ", "M", " ", 
                    SuperscriptBox["r", "5"]}], "+", 
                    RowBox[{
                    SuperscriptBox["a", "2"], " ", 
                    SuperscriptBox["r", "6"]}], "+", 
                    SuperscriptBox["r", "8"], "-", 
                    RowBox[{"5", " ", 
                    SuperscriptBox["a", "5"], " ", 
                    SuperscriptBox["M", "3"], " ", "\[Sigma]"}], "-", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["a", "5"], " ", 
                    SuperscriptBox["M", "2"], " ", "r", " ", "\[Sigma]"}], 
                    "-", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["a", "3"], " ", 
                    SuperscriptBox["M", "3"], " ", 
                    SuperscriptBox["r", "2"], " ", "\[Sigma]"}], "-", 
                    RowBox[{"7", " ", 
                    SuperscriptBox["a", "3"], " ", 
                    SuperscriptBox["M", "2"], " ", 
                    SuperscriptBox["r", "3"], " ", "\[Sigma]"}], "-", 
                    RowBox[{"6", " ", "a", " ", 
                    SuperscriptBox["M", "2"], " ", 
                    SuperscriptBox["r", "5"], " ", "\[Sigma]"}]}], ")"}]}], 
                    "-", 
                    RowBox[{"72", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "2"}], " ", 
                    SuperscriptBox["M", "2"], " ", 
                    SuperscriptBox["r", "2"]}], "+", 
                    RowBox[{"M", " ", 
                    SuperscriptBox["r", "3"]}], "-", 
                    RowBox[{"5", " ", "a", " ", 
                    SuperscriptBox["M", "3"], " ", "\[Sigma]"}], "+", 
                    RowBox[{"3", " ", "a", " ", 
                    SuperscriptBox["M", "2"], " ", "r", " ", "\[Sigma]"}]}], 
                    ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "12"}], " ", 
                    SuperscriptBox["a", "2"], " ", 
                    SuperscriptBox["M", "2"], " ", 
                    SuperscriptBox["r", "2"]}], "+", 
                    RowBox[{"M", " ", 
                    SuperscriptBox["r", "5"]}], "-", 
                    SuperscriptBox["r", "6"], "-", 
                    RowBox[{"30", " ", 
                    SuperscriptBox["a", "3"], " ", 
                    SuperscriptBox["M", "3"], " ", "\[Sigma]"}], "-", 
                    RowBox[{"9", " ", "a", " ", 
                    SuperscriptBox["M", "3"], " ", 
                    SuperscriptBox["r", "2"], " ", "\[Sigma]"}], "-", 
                    RowBox[{"3", " ", "a", " ", 
                    SuperscriptBox["M", "2"], " ", 
                    SuperscriptBox["r", "3"], " ", "\[Sigma]"}]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "2"}], " ", 
                    SuperscriptBox["a", "4"], " ", 
                    SuperscriptBox["M", "2"], " ", 
                    SuperscriptBox["r", "2"]}], "-", 
                    RowBox[{
                    SuperscriptBox["a", "4"], " ", "M", " ", 
                    SuperscriptBox["r", "3"]}], "+", 
                    RowBox[{
                    SuperscriptBox["a", "2"], " ", "M", " ", 
                    SuperscriptBox["r", "5"]}], "+", 
                    RowBox[{
                    SuperscriptBox["a", "2"], " ", 
                    SuperscriptBox["r", "6"]}], "+", 
                    SuperscriptBox["r", "8"], "-", 
                    RowBox[{"5", " ", 
                    SuperscriptBox["a", "5"], " ", 
                    SuperscriptBox["M", "3"], " ", "\[Sigma]"}], "-", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["a", "5"], " ", 
                    SuperscriptBox["M", "2"], " ", "r", " ", "\[Sigma]"}], 
                    "-", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["a", "3"], " ", 
                    SuperscriptBox["M", "3"], " ", 
                    SuperscriptBox["r", "2"], " ", "\[Sigma]"}], "-", 
                    RowBox[{"7", " ", 
                    SuperscriptBox["a", "3"], " ", 
                    SuperscriptBox["M", "2"], " ", 
                    SuperscriptBox["r", "3"], " ", "\[Sigma]"}], "-", 
                    RowBox[{"6", " ", "a", " ", 
                    SuperscriptBox["M", "2"], " ", 
                    SuperscriptBox["r", "5"], " ", "\[Sigma]"}]}], ")"}]}], 
                    "-", 
                    RowBox[{"9", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"8", " ", "a", " ", 
                    SuperscriptBox["M", "2"], " ", 
                    SuperscriptBox["r", "2"]}], "-", 
                    RowBox[{"2", " ", "a", " ", "M", " ", 
                    SuperscriptBox["r", "3"]}], "+", 
                    RowBox[{"20", " ", 
                    SuperscriptBox["a", "2"], " ", 
                    SuperscriptBox["M", "3"], " ", "\[Sigma]"}], "-", 
                    RowBox[{"6", " ", 
                    SuperscriptBox["a", "2"], " ", 
                    SuperscriptBox["M", "2"], " ", "r", " ", "\[Sigma]"}], 
                    "+", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["M", "3"], " ", 
                    SuperscriptBox["r", "2"], " ", "\[Sigma]"}], "-", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["M", "2"], " ", 
                    SuperscriptBox["r", "3"], " ", "\[Sigma]"}]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "12"}], " ", 
                    SuperscriptBox["a", "2"], " ", 
                    SuperscriptBox["M", "2"], " ", 
                    SuperscriptBox["r", "2"]}], "+", 
                    RowBox[{"M", " ", 
                    SuperscriptBox["r", "5"]}], "-", 
                    SuperscriptBox["r", "6"], "-", 
                    RowBox[{"30", " ", 
                    SuperscriptBox["a", "3"], " ", 
                    SuperscriptBox["M", "3"], " ", "\[Sigma]"}], "-", 
                    RowBox[{"9", " ", "a", " ", 
                    SuperscriptBox["M", "3"], " ", 
                    SuperscriptBox["r", "2"], " ", "\[Sigma]"}], "-", 
                    RowBox[{"3", " ", "a", " ", 
                    SuperscriptBox["M", "2"], " ", 
                    SuperscriptBox["r", "3"], " ", "\[Sigma]"}]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"8", " ", 
                    SuperscriptBox["a", "3"], " ", 
                    SuperscriptBox["M", "2"], " ", 
                    SuperscriptBox["r", "2"]}], "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["a", "3"], " ", "M", " ", 
                    SuperscriptBox["r", "3"]}], "-", 
                    RowBox[{"2", " ", "a", " ", "M", " ", 
                    SuperscriptBox["r", "5"]}], "+", 
                    RowBox[{"20", " ", 
                    SuperscriptBox["a", "4"], " ", 
                    SuperscriptBox["M", "3"], " ", "\[Sigma]"}], "+", 
                    RowBox[{"6", " ", 
                    SuperscriptBox["a", "4"], " ", 
                    SuperscriptBox["M", "2"], " ", "r", " ", "\[Sigma]"}], 
                    "+", 
                    RowBox[{"9", " ", 
                    SuperscriptBox["a", "2"], " ", 
                    SuperscriptBox["M", "3"], " ", 
                    SuperscriptBox["r", "2"], " ", "\[Sigma]"}], "+", 
                    RowBox[{"12", " ", 
                    SuperscriptBox["a", "2"], " ", 
                    SuperscriptBox["M", "2"], " ", 
                    SuperscriptBox["r", "3"], " ", "\[Sigma]"}], "+", 
                    RowBox[{"6", " ", 
                    SuperscriptBox["M", "2"], " ", 
                    SuperscriptBox["r", "5"], " ", "\[Sigma]"}], "-", 
                    RowBox[{"M", " ", 
                    SuperscriptBox["r", "6"], " ", "\[Sigma]"}]}], ")"}]}], 
                    "+", 
                    RowBox[{"27", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "2"}], " ", 
                    SuperscriptBox["M", "2"], " ", 
                    SuperscriptBox["r", "2"]}], "+", 
                    RowBox[{"M", " ", 
                    SuperscriptBox["r", "3"]}], "-", 
                    RowBox[{"5", " ", "a", " ", 
                    SuperscriptBox["M", "3"], " ", "\[Sigma]"}], "+", 
                    RowBox[{"3", " ", "a", " ", 
                    SuperscriptBox["M", "2"], " ", "r", " ", "\[Sigma]"}]}], 
                    ")"}], " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"8", " ", 
                    SuperscriptBox["a", "3"], " ", 
                    SuperscriptBox["M", "2"], " ", 
                    SuperscriptBox["r", "2"]}], "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["a", "3"], " ", "M", " ", 
                    SuperscriptBox["r", "3"]}], "-", 
                    RowBox[{"2", " ", "a", " ", "M", " ", 
                    SuperscriptBox["r", "5"]}], "+", 
                    RowBox[{"20", " ", 
                    SuperscriptBox["a", "4"], " ", 
                    SuperscriptBox["M", "3"], " ", "\[Sigma]"}], "+", 
                    RowBox[{"6", " ", 
                    SuperscriptBox["a", "4"], " ", 
                    SuperscriptBox["M", "2"], " ", "r", " ", "\[Sigma]"}], 
                    "+", 
                    RowBox[{"9", " ", 
                    SuperscriptBox["a", "2"], " ", 
                    SuperscriptBox["M", "3"], " ", 
                    SuperscriptBox["r", "2"], " ", "\[Sigma]"}], "+", 
                    RowBox[{"12", " ", 
                    SuperscriptBox["a", "2"], " ", 
                    SuperscriptBox["M", "2"], " ", 
                    SuperscriptBox["r", "3"], " ", "\[Sigma]"}], "+", 
                    RowBox[{"6", " ", 
                    SuperscriptBox["M", "2"], " ", 
                    SuperscriptBox["r", "5"], " ", "\[Sigma]"}], "-", 
                    RowBox[{"M", " ", 
                    SuperscriptBox["r", "6"], " ", "\[Sigma]"}]}], ")"}], 
                    "2"]}]}], ")"}], "2"]}], ")"}]}]}], ")"}], 
                  RowBox[{"1", "/", "3"}]], "/", 
                 RowBox[{"(", 
                  RowBox[{"3", " ", 
                   SuperscriptBox["2", 
                    RowBox[{"1", "/", "3"}]], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "2"}], " ", 
                    SuperscriptBox["a", "4"], " ", 
                    SuperscriptBox["M", "2"], " ", 
                    SuperscriptBox["r", "2"]}], "-", 
                    RowBox[{
                    SuperscriptBox["a", "4"], " ", "M", " ", 
                    SuperscriptBox["r", "3"]}], "+", 
                    RowBox[{
                    SuperscriptBox["a", "2"], " ", "M", " ", 
                    SuperscriptBox["r", "5"]}], "+", 
                    RowBox[{
                    SuperscriptBox["a", "2"], " ", 
                    SuperscriptBox["r", "6"]}], "+", 
                    SuperscriptBox["r", "8"], "-", 
                    RowBox[{"5", " ", 
                    SuperscriptBox["a", "5"], " ", 
                    SuperscriptBox["M", "3"], " ", "\[Sigma]"}], "-", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["a", "5"], " ", 
                    SuperscriptBox["M", "2"], " ", "r", " ", "\[Sigma]"}], 
                    "-", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["a", "3"], " ", 
                    SuperscriptBox["M", "3"], " ", 
                    SuperscriptBox["r", "2"], " ", "\[Sigma]"}], "-", 
                    RowBox[{"7", " ", 
                    SuperscriptBox["a", "3"], " ", 
                    SuperscriptBox["M", "2"], " ", 
                    SuperscriptBox["r", "3"], " ", "\[Sigma]"}], "-", 
                    RowBox[{"6", " ", "a", " ", 
                    SuperscriptBox["M", "2"], " ", 
                    SuperscriptBox["r", "5"], " ", "\[Sigma]"}]}], ")"}]}], 
                  ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}]}], "/.", 
     RowBox[{"{", 
      RowBox[{"M", "\[Rule]", "1"}], "}"}]}]}], ";"}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]", "\[IndentingNewLine]"}]], "Input",
 CellChangeTimes->{{3.8623657708980246`*^9, 3.8623658436743813`*^9}, {
   3.8636673941993823`*^9, 3.86366740731664*^9}, {3.8636676308637805`*^9, 
   3.8636677115640707`*^9}, {3.8636677601401777`*^9, 
   3.8636677607161574`*^9}, {3.863667863668288*^9, 3.8636680876144533`*^9}, 
   3.8636681387802444`*^9, {3.8636685161694*^9, 3.8636685790408297`*^9}, {
   3.86366860922729*^9, 3.8636686433081083`*^9}, {3.8636688967918925`*^9, 
   3.8636689353851557`*^9}, {3.863669973886531*^9, 3.8636699808689175`*^9}, {
   3.863670374663272*^9, 3.8636704471055737`*^9}, 3.863671787547121*^9, {
   3.8636718427281437`*^9, 3.8636718518255215`*^9}, {3.863672563218773*^9, 
   3.863672576166974*^9}, {3.8636726319590635`*^9, 3.863672659049225*^9}, {
   3.8683284577590666`*^9, 3.868328515238993*^9}, 3.8683285510292745`*^9}],

Cell[BoxData[
 StyleBox[
  RowBox[{
   RowBox[{
    RowBox[{
    "Contravariant", " ", "azimuthal", " ", "component", " ", "of", " ", 
     "the", " ", "four"}], "-", 
    RowBox[{"momentum", " ", "in", " ", 
     RowBox[{"Eq", ".", 
      RowBox[{"(", "37", ")"}]}], " ", 
     RowBox[{"of", " ", "[", "35", "]"}]}]}], ";"}], "Text"]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    OverscriptBox["p", "\[Phi]"], "=", 
    RowBox[{
     OverscriptBox["u", "\[Phi]"], "+", 
     RowBox[{"\[Sigma]", " ", "a", 
      SuperscriptBox[
       RowBox[{"(", 
        OverscriptBox["u", "\[Phi]"], ")"}], "3"]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "-", 
        FractionBox["2", "r"]}], ")"}], "\[Sigma]", 
      SuperscriptBox[
       RowBox[{"(", 
        OverscriptBox["u", "\[Phi]"], ")"}], "2"], 
      RowBox[{"(", 
       RowBox[{
        OverscriptBox["u", "t"], "-", 
        RowBox[{"a", " ", 
         OverscriptBox["u", "\[Phi]"]}]}], ")"}]}], "-", 
     FractionBox[
      RowBox[{"a", "  ", "\[Sigma]", " ", 
       OverscriptBox["u", "\[Phi]"], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          OverscriptBox["u", "t"], "-", 
          RowBox[{"a", " ", 
           OverscriptBox["u", "\[Phi]"]}]}], ")"}], "2"]}], 
      SuperscriptBox["r", "3"]], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "-", 
        FractionBox["2", "r"]}], ")"}], 
      RowBox[{"(", 
       FractionBox[
        RowBox[{"\[Sigma]", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            OverscriptBox["u", "t"], "-", 
            RowBox[{"a", " ", 
             OverscriptBox["u", "\[Phi]"]}]}], ")"}], "3"]}], 
        SuperscriptBox["r", "3"]], ")"}]}]}]}], ";"}], " "}]], "Input",
 CellChangeTimes->CompressedData["
1:eJxTTMoPSmViYGCQAmIQLXReryA49Y1jZ7BpKYie0LKuBUSzOQn2gOhDCn4T
QbTeDLdpIDpvm/wsEG3BbzwXRNvIyq4C0Q5aRWD6msl1vUggbfdUxgxEi0Up
hYBorR8rwfTjTtVoEP3o9O8YEL1XXycJRAvpu6aC6LbNvWUfO4DuqGYtB9El
BTVNILolZRqYXqcj0Q2irZ/dnA2i1XY9OQqiz7TwnwTRVpvv/Xx47I3jpozH
jI+AtMmFG11xJ984VkpxTAPRovct5oPovSutF4PoCbUJ60B0ZMy7bSBaaLrC
HhDNsKPoCIj+lR5xBkRfEDoCpo9k3b0Aopc0fL0Fog+4/XsAonMlCp6C6Ek3
Kt+C6AdT378H0S7x+v9A9JbsvxzxQDq/9IMUiLaWdZcD0RvcpiiB6Fkxwpog
Omty6WrXS28cF92NXQOiAf9G3Do=
  "]],

Cell[BoxData[
 StyleBox[
  RowBox[{
   RowBox[{
    RowBox[{
    "Contravariant", " ", "time", " ", "component", " ", "of", " ", "the", 
     " ", "four"}], "-", 
    RowBox[{"momentum", " ", "in", " ", 
     RowBox[{"Eq", ".", 
      RowBox[{"(", "36", ")"}]}], " ", 
     RowBox[{"of", " ", "[", "35", "]"}]}]}], ";"}], "Text"]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    OverscriptBox["p", "t"], "=", 
    RowBox[{
     RowBox[{"a", " ", 
      OverscriptBox["p", "\[Phi]"]}], "+", 
     RowBox[{"(", 
      RowBox[{
       OverscriptBox["u", "t"], "-", 
       RowBox[{"a", " ", 
        OverscriptBox["u", "\[Phi]"]}]}], ")"}], "+", 
     RowBox[{"\[Sigma]", " ", 
      SuperscriptBox["r", "2"], 
      SuperscriptBox[
       RowBox[{"(", 
        OverscriptBox["u", "\[Phi]"], ")"}], "3"]}], "-", 
     RowBox[{"a", " ", "\[Sigma]", 
      SuperscriptBox[
       RowBox[{"(", 
        OverscriptBox["u", "\[Phi]"], ")"}], "2"], 
      RowBox[{"(", 
       RowBox[{
        OverscriptBox["u", "t"], "-", 
        RowBox[{"a", " ", 
         OverscriptBox["u", "\[Phi]"]}]}], ")"}]}], "-", 
     FractionBox[
      RowBox[{" ", 
       RowBox[{"\[Sigma]", " ", 
        OverscriptBox["u", "\[Phi]"], 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           OverscriptBox["u", "t"], "-", 
           RowBox[{"a", " ", 
            OverscriptBox["u", "\[Phi]"]}]}], ")"}], "2"]}]}], "r"], "+", 
     FractionBox[
      RowBox[{"a", "  ", "\[Sigma]", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          OverscriptBox["u", "t"], "-", 
          RowBox[{"a", " ", 
           OverscriptBox["u", "\[Phi]"]}]}], ")"}], "3"]}], 
      SuperscriptBox["r", "3"]]}]}], ";"}], " "}]], "Input",
 CellChangeTimes->CompressedData["
1:eJwdzk8oQwEAx/FH0W7LRGsZs6KstR2MlkmebG4O5mAs07JoYmsZLZR4yfyp
+Tea5MBlZMm0JCtp1NrKcmAUZjOnMQ7Knyzv9w7fPtdvqd7UYsgmCIJHBzmX
ErPakCLt6iordFAeCuY25M3BM0HzApSsqZxwwFfignJ25Qas5fN3YL3Iwngt
u5FoaOuSRdWwsF3YCkVfbsaEvawDxkO/WuiXivWQI1Ua4JR3fuhjmv4YyRmG
g+bRCUh1Oxk9Yu4sVLzcrsPy4+dzGKbYQVjjffh+ukiRB72JrDitLBKd6Qym
SBuP5YQFj/JN6HcrtqBjrMsDNdo3H+SsCk4gcWQJwJ+etjCMcAKMAeN9BG6P
f97BU1UmBvu55iRcjNpeYWwlnYaNOmkGHvb9sXS0Jus7Dyr4TcVwX7UshC5t
fgU0Lll3lVcpMjQZ3YP/AQ7chQ==
  "]],

Cell[BoxData[
 StyleBox[
  RowBox[{
   RowBox[{
    RowBox[{
    "Contravariant", " ", "time", " ", "component", " ", "of", " ", "the", 
     " ", "four"}], "-", 
    RowBox[{"velocity", " ", "in", " ", 
     RowBox[{"Eq", ".", 
      RowBox[{"(", "8", ")"}]}], " ", 
     RowBox[{"of", " ", "[", "1", "]"}]}]}], ";"}], "Text"]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    OverscriptBox["u", "t"], "=", 
    FractionBox["1", 
     SqrtBox[
      RowBox[{"-", 
       RowBox[{"(", 
        RowBox[{
         SubscriptBox["g", "tt"], "+", 
         RowBox[{"2", 
          SubscriptBox["g", "t\[Phi]"], "\[CapitalOmega]3"}], "+", 
         RowBox[{
          SubscriptBox["g", "\[Phi]\[Phi]"], 
          SuperscriptBox["\[CapitalOmega]3", "2"]}]}], ")"}]}]]]}], ";"}], 
  " "}]], "Input",
 CellChangeTimes->CompressedData["
1:eJxTTMoPSmViYGCQAmIQLXReryA49Y1jZ7BpKYie0LKuBUSzOQn2gOhDCn4T
QbTeDLdpIDpvm/wsEG3BbzwXRNvIyq4C0Q5aRWD6msl1vUggbfdUxgxEi0Up
hYBorR8rwfTjTtVoEP3o9O8YEL1XXycJRAvpu6aC6LbNvWUfO4DuqGYtB9El
BTVNILolZRqYXqcj0Q2irZ/dnA2i1XY9OQqiz7TwnwTRVpvv/Xx47I3jpozH
jI+AtMmFG11xJ984VkpxTAPRovct5oPovSutF4PoCbUJ60B0ZMy7bSBaaLrC
HhDNsKPoCIj+lR5xBkRfEDoCpo9k3b0Aopc0fL0Fog+4/XsAonMlCp6C6Ek3
Kt+C6AdT378H0S7x+v9A9JbsvxzxQDq/9IMUiLaWdZcD0RvcpiiB6Fkxwpog
Omty6WrXS28cDXIZN4BoAPaS2wA=
  "]],

Cell[BoxData[
 StyleBox[
  RowBox[{
   RowBox[{
    RowBox[{
    "Contravariant", " ", "azimuthal", " ", "component", " ", "of", " ", 
     "the", " ", "four"}], "-", 
    RowBox[{
    "velocity", " ", "originating", " ", "from", " ", "the", " ", 
     "definition", " ", "Equation", " ", "of", " ", "the", " ", "orbital", 
     " ", "frequency"}]}], ";"}], "Text"]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    OverscriptBox["u", "\[Phi]"], "=", 
    RowBox[{"\[CapitalOmega]3", " ", 
     OverscriptBox["u", "t"]}]}], ";"}], " "}]], "Input",
 CellChangeTimes->CompressedData["
1:eJxTTMoPSmViYGCQAmIQLXReryA49Y1jZ7BpKYie0LKuBUSzOQn2gOhDCn4T
QbTeDLdpIDpvm/wsEG3BbzwXRNvIyq4C0Q5aRWD6msl1vUggbfdUxgxEi0Up
hYBorR8rwfTjTtVoEP3o9O8YEL1XXycJRAvpu6aC6LbNvWUfO4DuqGYtB9El
BTVNILolZRqYXqcj0Q2irZ/dnA2i1XY9OQqiz7TwnwTRVpvv/Xx47I3jpozH
jI+AtMmFG11xJ984VkpxTAPRovct5oPovSutF4PoCbUJ60B0ZMy7bSBaaLrC
HhDNsKPoCIj+lR5xBkRfEDoCpo9k3b0Aopc0fL0Fog+4/XsAonMlCp6C6Ek3
Kt+C6AdT378H0S7x+v9A9JbsvxzxQDq/9IMUiLaWdZcD0RvcpiiB6Fkxwpog
Omty6WrXS28cn2Vu2gCiAQBb3GM=
  "]],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   SubscriptBox["g", "tt"], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"-", "1"}], "+", 
     FractionBox[
      RowBox[{"2", "M"}], "r"]}], "/.", 
    RowBox[{"{", 
     RowBox[{"M", "\[Rule]", "1"}], "}"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   SubscriptBox["g", "t\[Phi]"], "=", 
   RowBox[{
    FractionBox[
     RowBox[{
      RowBox[{"-", "2"}], "a", " ", "M"}], "r"], "/.", 
    RowBox[{"{", 
     RowBox[{"M", "\[Rule]", "1"}], "}"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   SubscriptBox["g", "\[Phi]\[Phi]"], "=", 
   RowBox[{
    FractionBox[
     RowBox[{
      SuperscriptBox["r", "3"], "+", 
      RowBox[{"r", " ", 
       SuperscriptBox["a", "2"]}], "+", 
      RowBox[{"2", "M", " ", 
       SuperscriptBox["a", "2"]}]}], "r"], "/.", 
    RowBox[{"{", 
     RowBox[{"M", "\[Rule]", "1"}], "}"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   SubscriptBox["u", "t"], "=", 
   RowBox[{
    RowBox[{
     SubscriptBox["g", "tt"], 
     OverscriptBox["u", "t"]}], "+", 
    RowBox[{
     SubscriptBox["g", "t\[Phi]"], 
     OverscriptBox["u", "\[Phi]"]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   SubscriptBox["u", "\[Phi]"], "=", 
   RowBox[{
    RowBox[{
     SubscriptBox["g", "t\[Phi]"], 
     OverscriptBox["u", "t"]}], "+", 
    RowBox[{
     SubscriptBox["g", "\[Phi]\[Phi]"], 
     OverscriptBox["u", "\[Phi]"]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   SubscriptBox["p", "t"], "=", 
   RowBox[{
    RowBox[{
     SubscriptBox["g", "tt"], 
     OverscriptBox["p", "t"]}], "+", 
    RowBox[{
     SubscriptBox["g", "t\[Phi]"], 
     OverscriptBox["p", "\[Phi]"]}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.8623675183485317`*^9, 3.8623675450812387`*^9}, {
   3.8623679902251253`*^9, 3.8623680565740185`*^9}, 3.862368132308522*^9, {
   3.8623683964917593`*^9, 3.86236841729416*^9}, {3.8623684591734467`*^9, 
   3.8623684677684164`*^9}, {3.8623693491213827`*^9, 3.862369399688938*^9}, 
   3.862369435077215*^9, 3.8623746781038704`*^9, {3.8623751568203526`*^9, 
   3.8623751685406227`*^9}, {3.86237612667045*^9, 3.8623761383955865`*^9}, {
   3.86367318625191*^9, 3.863673238544381*^9}}],

Cell[BoxData[
 StyleBox[
  RowBox[{
   RowBox[{
   "Energy", " ", "of", " ", "the", " ", "spinning", " ", "test", " ", "body",
     " ", "in", " ", 
    RowBox[{"Eq", ".", 
     RowBox[{"(", "11", ")"}]}], " ", "of", " ", "the", " ", "present", " ", 
    "article"}], ";"}], "Text"]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"e", "=", 
    RowBox[{
     FractionBox[
      RowBox[{
       RowBox[{"\[Sigma]", " ", "M", 
        RowBox[{"(", 
         RowBox[{
          SubscriptBox["u", "\[Phi]"], "+", 
          RowBox[{"a", " ", 
           SubscriptBox["u", "t"]}]}], ")"}]}], "-", 
       RowBox[{
        SuperscriptBox["r", "3"], 
        SubscriptBox["p", "t"]}]}], 
      SuperscriptBox["r", "3"]], "/.", 
     RowBox[{"{", 
      RowBox[{"M", "\[Rule]", "1"}], "}"}]}]}], ";"}], " "}]], "Input",
 CellChangeTimes->{{3.862368485330001*^9, 3.8623685501525903`*^9}, {
   3.8636732769703836`*^9, 3.8636733215201626`*^9}, 3.868339604352376*^9}],

Cell[BoxData[
 StyleBox[
  RowBox[{
   RowBox[{"Angular", " ", "momentum", " ", 
    RowBox[{"(", 
     RowBox[{"z", "-", "component"}], ")"}], " ", "of", " ", "the", " ", 
    "spinning", " ", "test", " ", "body", " ", "in", " ", 
    RowBox[{"Eq", ".", 
     RowBox[{"(", "12", ")"}]}], " ", "of", " ", "the", " ", "present", " ", 
    "article"}], ";"}], "Text"]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    SubscriptBox["J", "z"], "=", 
    RowBox[{
     FractionBox[
      RowBox[{
       RowBox[{"\[Sigma]", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"M", " ", 
              SuperscriptBox["a", "2"]}], "-", 
             SuperscriptBox["r", "3"]}], ")"}], 
           SubscriptBox["u", "t"]}], "+", 
          RowBox[{"M", " ", "a", " ", 
           SubscriptBox["u", "\[Phi]"]}]}], ")"}]}], "+", 
       RowBox[{
        SuperscriptBox["r", "3"], 
        SubscriptBox["p", "\[Phi]"]}]}], 
      SuperscriptBox["r", "3"]], "/.", 
     RowBox[{"{", 
      RowBox[{"M", "\[Rule]", "1"}], "}"}]}]}], ";"}], " "}]], "Input",
 CellChangeTimes->{{3.8683365800276546`*^9, 3.8683366545151997`*^9}, {
   3.8683367326425943`*^9, 3.868336752448278*^9}, 3.8683396142870083`*^9}],

Cell[BoxData[
 StyleBox[
  RowBox[{
   RowBox[{
   "Differentiation", " ", "of", " ", "the", " ", "energy", " ", "relation", 
    " ", "of", " ", "the", " ", "spinning", " ", "test", " ", 
    RowBox[{"body", ".", " ", "We"}], " ", "use", " ", "the", " ", 
    "\[CapitalOmega]3", " ", "solution", " ", "for", " ", "the", " ", 
    "orbital", " ", "frequency", " ", "for", " ", "the", " ", "computation"}],
    ",", " ", 
   RowBox[{
    RowBox[{
    "but", " ", "the", " ", "process", " ", "is", " ", "valid", " ", "for", 
     " ", "the", " ", "\[CapitalOmega]2", " ", "solution", " ", "as", " ", 
     "well"}], ";"}]}], "Text"]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"e1", "=", 
    RowBox[{"D", "[", 
     RowBox[{"e", ",", "r"}], "]"}]}], ";"}], " "}]], "Input",
 CellChangeTimes->{{3.863673349016673*^9, 3.863673384817835*^9}, {
   3.8683368386340194`*^9, 3.868336872588996*^9}, 3.8683396269798255`*^9}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"a", "=", 
   RowBox[{"-", "0.9"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"sol", "=", 
   RowBox[{"{", 
    RowBox[{"r", "\[Rule]", "5."}], "}"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"Clear", "[", "ListC", "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Data", "=", 
   RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Nf", "=", "10"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"dS", "=", 
   SuperscriptBox["10", 
    RowBox[{"-", "3"}]]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Do", "[", "\n", 
    RowBox[{
     RowBox[{
      RowBox[{"S2", "=", 
       RowBox[{"0.", "+", 
        RowBox[{"i", " ", "dS"}]}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"rg", "=", 
       RowBox[{"r", "/.", "sol"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{
       StyleBox["e1f", "Input"], 
       StyleBox["=", "Input"], 
       RowBox[{
        StyleBox["e1", "Input"], 
        StyleBox["/.", "Input"], 
        RowBox[{
         StyleBox["{", "Input"], 
         RowBox[{
          StyleBox["\[Sigma]", "Input"], 
          StyleBox["\[Rule]", "Input"], "S2"}], "}"}]}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"sol", "=", 
       RowBox[{"FindRoot", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"Re", "[", "e1f", "]"}], "\[Equal]", "0"}], "  ", ",", 
         "\[IndentingNewLine]", 
         RowBox[{"{", 
          RowBox[{"r", ",", "rg"}], "}"}], ",", 
         RowBox[{"WorkingPrecision", "\[Rule]", "16"}]}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"ListC", "=", 
       RowBox[{"List", "[", 
        RowBox[{"{", 
         RowBox[{"S2", ",", 
          RowBox[{"r", "/.", "sol"}]}], "}"}], "]"}]}], ";", "\n", 
      RowBox[{"AppendTo", "[", 
       RowBox[{"Data", ",", "ListC"}], "]"}]}], ",", "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{"i", ",", "0", ",", "Nf", ",", "1"}], "}"}]}], "]"}], " ", 
   StyleBox["The", "Text"], 
   StyleBox[" ", "Text"], 
   StyleBox["computation", "Text"], 
   StyleBox[" ", "Text"], 
   StyleBox["is", "Text"], 
   StyleBox[" ", "Text"], 
   StyleBox["sensitive", "Text"], 
   StyleBox[" ", "Text"], 
   StyleBox["to", "Text"], 
   StyleBox[" ", "Text"], 
   StyleBox["the", "Text"], 
   StyleBox[" ", "Text"], 
   StyleBox["initial", "Text"], 
   StyleBox[" ", "Text"], 
   StyleBox["estimation", "Text"], 
   StyleBox[" ", "Text"], 
   StyleBox["for", "Text"], 
   StyleBox[" ", "Text"], 
   StyleBox["r", "Text"]}], 
  StyleBox[";", "Text"]}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.8634926097843924`*^9, 3.863492706223619*^9}, {
   3.863493483224271*^9, 3.86349348577431*^9}, {3.8634944003667636`*^9, 
   3.8634944357666264`*^9}, {3.863494478019006*^9, 3.863494602732249*^9}, {
   3.863494836586344*^9, 3.863494836879987*^9}, {3.8634949023237767`*^9, 
   3.8634949024632964`*^9}, {3.8634964452221255`*^9, 
   3.8634966889809904`*^9}, {3.863496722950251*^9, 3.8634967368311863`*^9}, {
   3.863496928024354*^9, 3.863496994381819*^9}, {3.8634970249701834`*^9, 
   3.8634970895299654`*^9}, {3.86349809832905*^9, 3.8634982253755474`*^9}, {
   3.8635833873559165`*^9, 3.8635833886009054`*^9}, {3.863583656840906*^9, 
   3.8635836666972933`*^9}, {3.8636669248056955`*^9, 3.863667021943677*^9}, {
   3.8636670524248767`*^9, 3.8636670531324396`*^9}, {3.864268316478084*^9, 
   3.8642683585026474`*^9}, {3.8642683972777205`*^9, 3.8642685419910975`*^9}, 
   3.864351572193509*^9, {3.8643524513019247`*^9, 3.864352452491765*^9}, {
   3.8643525032789354`*^9, 3.8643525063435955`*^9}, {3.8643526197663794`*^9, 
   3.8643526260370884`*^9}, {3.86435272209797*^9, 3.864352769489006*^9}, {
   3.864352806063181*^9, 3.864352806501461*^9}, 3.8643528390938063`*^9, 
   3.8643620009148884`*^9, 3.864369950706589*^9, {3.864371584906372*^9, 
   3.8643715900085063`*^9}, {3.8643717817711287`*^9, 
   3.8643718361080723`*^9}, {3.8643719290704536`*^9, 3.864371958864509*^9}},
 EmphasizeSyntaxErrors->True],

Cell[BoxData["\[IndentingNewLine]"], "Input",
 CellChangeTimes->{{3.8636734504764194`*^9, 3.8636734702674294`*^9}, {
  3.8636735474072533`*^9, 3.863673583155984*^9}, {3.863673714316435*^9, 
  3.8636737483174763`*^9}, {3.8643699269328356`*^9, 3.864369939365019*^9}}],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.8636686451602077`*^9, 3.863668662622303*^9}}]
},
WindowSize->{1366, 685},
WindowMargins->{{-8, Automatic}, {Automatic, 0}},
FrontEndVersion->"11.0 for Microsoft Windows (64-bit) (September 21, 2016)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 216, 5, 70, "Input"],
Cell[777, 27, 560, 11, 33, "Input"],
Cell[1340, 40, 5731, 165, 250, "Input"],
Cell[7074, 207, 225709, 4730, 2666, "Input"],
Cell[232786, 4939, 228723, 4750, 2726, "Input"],
Cell[461512, 9691, 345, 10, 33, "Input"],
Cell[461860, 9703, 1930, 56, 74, "Input"],
Cell[463793, 9761, 340, 10, 33, "Input"],
Cell[464136, 9773, 1905, 55, 62, "Input"],
Cell[466044, 9830, 338, 10, 33, "Input"],
Cell[466385, 9842, 964, 26, 63, "Input"],
Cell[467352, 9870, 376, 10, 31, "Input"],
Cell[467731, 9882, 681, 16, 35, "Input"],
Cell[468415, 9900, 2231, 69, 207, "Input"],
Cell[470649, 9971, 293, 8, 33, "Input"],
Cell[470945, 9981, 671, 20, 52, "Input"],
Cell[471619, 10003, 376, 9, 33, "Input"],
Cell[471998, 10014, 899, 27, 52, "Input"],
Cell[472900, 10043, 642, 14, 51, "Input"],
Cell[473545, 10059, 285, 7, 80, "Input"],
Cell[473833, 10068, 4020, 99, 424, "Input"],
Cell[477856, 10169, 265, 3, 50, "Input"],
Cell[478124, 10174, 94, 1, 30, "Input"]
}
]
*)



==> anc/NotebookTDSSC.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 11.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     38622,       1092]
NotebookOptionsPosition[     37627,       1059]
NotebookOutlinePosition[     37975,       1074]
CellTagsIndexPosition[     37932,       1071]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  StyleBox[
   RowBox[{"TD", " ", "SSC", " ", "ISCO", " ", "EVALUATIONS"}], 
   "Title"]}]], "Input",
 CellChangeTimes->{{3.863666468271468*^9, 3.863666499987686*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"D1", "=", 
   FractionBox[
    RowBox[{
     RowBox[{"M", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"9", " ", 
         SuperscriptBox["a", "2"]}], "-", 
        RowBox[{"8", " ", "M", " ", "r"}]}], ")"}], " ", 
      SuperscriptBox["S", "4"]}], "+", 
     RowBox[{"6", " ", "a", " ", "M", " ", 
      SuperscriptBox["r", "2"], " ", 
      SuperscriptBox["S", "3"], " ", "\[Mu]"}], "+", 
     RowBox[{"13", " ", "M", " ", 
      SuperscriptBox["r", "4"], " ", 
      SuperscriptBox["S", "2"], " ", 
      SuperscriptBox["\[Mu]", "2"]}], "+", 
     RowBox[{"12", " ", "a", " ", 
      SuperscriptBox["r", "5"], " ", "S", " ", 
      SuperscriptBox["\[Mu]", "3"]}], "+", 
     RowBox[{"4", " ", 
      SuperscriptBox["r", "7"], " ", 
      SuperscriptBox["\[Mu]", "4"]}]}], 
    SuperscriptBox["\[Mu]", "4"]]}], ";"}]], "Input",
 CellChangeTimes->{{3.863490392696159*^9, 3.8634904533425493`*^9}, {
   3.8634905956131754`*^9, 3.863490644504707*^9}, {3.86349067590206*^9, 
   3.8634906831272836`*^9}, {3.863490745705516*^9, 3.863490758188328*^9}, 
   3.8634910979246106`*^9, {3.86349116424234*^9, 3.863491174879815*^9}, {
   3.863491604153836*^9, 3.863491606455387*^9}, 3.8634937564286585`*^9, {
   3.863582888510827*^9, 3.8635829382605457`*^9}, {3.8635829991813684`*^9, 
   3.863583009942164*^9}, {3.8636665369417934`*^9, 3.8636665672272444`*^9}, {
   3.863667787648918*^9, 3.863667788043214*^9}, {3.8683313935423093`*^9, 
   3.8683315028833*^9}, {3.8683316017186265`*^9, 3.8683316374372873`*^9}, {
   3.868331724014866*^9, 3.868331739252783*^9}, {3.8683317870636683`*^9, 
   3.8683318271261864`*^9}, {3.868339284852192*^9, 3.8683393129139776`*^9}}],

Cell[BoxData[
 StyleBox[
  RowBox[{
   RowBox[{"Rearranged", " ", 
    RowBox[{"Eq", ".", 
     RowBox[{"(", "23", ")"}]}], " ", "for", " ", "the", " ", 
    "\"\<positive\>\"", " ", "orbital", " ", "frequency", " ", 
    RowBox[{"from", " ", "[", "35", "]"}]}], ";"}], "Text"]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[CapitalOmega]", "=", 
   RowBox[{
    FractionBox[
     RowBox[{"2", " ", 
      SqrtBox["M"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", " ", "M", " ", 
         SuperscriptBox["S", "2"]}], "+", 
        RowBox[{"r", " ", "\[Mu]", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"3", " ", "a", " ", "S"}], "+", 
           RowBox[{
            SuperscriptBox["r", "2"], " ", "\[Mu]"}]}], ")"}]}]}], ")"}]}], 
     RowBox[{
      RowBox[{"6", " ", 
       SuperscriptBox["a", "2"], " ", 
       SqrtBox["M"], " ", "r", " ", "S", " ", "\[Mu]"}], "+", 
      RowBox[{"r", " ", "\[Mu]", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"3", " ", 
          SqrtBox["M"], " ", 
          SuperscriptBox["r", "2"], " ", "S"}], "+", 
         RowBox[{
          SqrtBox["D1"], " ", "\[Mu]"}]}], ")"}]}], "+", 
      RowBox[{"a", " ", 
       SqrtBox["M"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"4", " ", "M", " ", 
          SuperscriptBox["S", "2"]}], "+", 
         RowBox[{"3", " ", "r", " ", 
          SuperscriptBox["S", "2"]}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["r", "3"], " ", 
          SuperscriptBox["\[Mu]", "2"]}]}], ")"}]}]}]], "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"M", "\[Rule]", "1"}], ",", 
      RowBox[{"\[Mu]", "\[Rule]", "1"}], ",", 
      RowBox[{"S", "\[Rule]", "\[Sigma]"}]}], "}"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.863490392696159*^9, 3.8634904533425493`*^9}, {
   3.8634905956131754`*^9, 3.863490644504707*^9}, {3.86349067590206*^9, 
   3.8634906831272836`*^9}, {3.863490745705516*^9, 3.863490758188328*^9}, 
   3.8634910979246106`*^9, {3.86349116424234*^9, 3.863491174879815*^9}, {
   3.863491604153836*^9, 3.863491606455387*^9}, 3.8634937564286585`*^9, {
   3.863582888510827*^9, 3.8635829382605457`*^9}, {3.8635829991813684`*^9, 
   3.863583009942164*^9}, {3.8636665369417934`*^9, 3.8636665672272444`*^9}, {
   3.863667787648918*^9, 3.863667788043214*^9}, {3.8683313935423093`*^9, 
   3.8683315028833*^9}, {3.8683316017186265`*^9, 3.8683316374372873`*^9}, {
   3.868331724014866*^9, 3.868331739252783*^9}, {3.8683317870636683`*^9, 
   3.8683318271261864`*^9}, {3.868339284852192*^9, 3.86833931946487*^9}}],

Cell[BoxData[
 StyleBox[
  RowBox[{
   RowBox[{"Rearranged", " ", 
    RowBox[{"Eq", ".", 
     RowBox[{"(", "23", ")"}]}], " ", "for", " ", "the", " ", 
    "\"\<negative\>\"", " ", "orbital", " ", "frequency", " ", 
    RowBox[{"from", " ", "[", "35", "]"}]}], ";"}], "Text"]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"\[Omega]", "=", 
    RowBox[{
     FractionBox[
      RowBox[{"2", " ", 
       SqrtBox["M"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", "M", " ", 
          SuperscriptBox["S", "2"]}], "+", 
         RowBox[{"r", " ", "\[Mu]", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"3", " ", "a", " ", "S"}], "+", 
            RowBox[{
             SuperscriptBox["r", "2"], " ", "\[Mu]"}]}], ")"}]}]}], ")"}]}], 
      RowBox[{
       RowBox[{"6", " ", 
        SuperscriptBox["a", "2"], " ", 
        SqrtBox["M"], " ", "r", " ", "S", " ", "\[Mu]"}], "+", 
       RowBox[{"r", " ", "\[Mu]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"3", " ", 
           SqrtBox["M"], " ", 
           SuperscriptBox["r", "2"], " ", "S"}], "-", 
          RowBox[{
           SqrtBox["D1"], " ", "\[Mu]"}]}], ")"}]}], "+", 
       RowBox[{"a", " ", 
        SqrtBox["M"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"4", " ", "M", " ", 
           SuperscriptBox["S", "2"]}], "+", 
          RowBox[{"3", " ", "r", " ", 
           SuperscriptBox["S", "2"]}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["r", "3"], " ", 
           SuperscriptBox["\[Mu]", "2"]}]}], ")"}]}]}]], "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"M", "\[Rule]", "1"}], ",", 
       RowBox[{"\[Mu]", "\[Rule]", "1"}], ",", 
       RowBox[{"S", "\[Rule]", "\[Sigma]"}]}], "}"}]}]}], ";"}], 
  "  "}]], "Input",
 CellChangeTimes->{{3.8683295133896575`*^9, 3.86832951817525*^9}, {
   3.8683316828065443`*^9, 3.8683316894194655`*^9}, 3.8683317513104954`*^9, 
   3.8683393371167383`*^9}],

Cell[BoxData[
 StyleBox[
  RowBox[{
   RowBox[{
    RowBox[{
    "Covariant", " ", "azimuthal", " ", "component", " ", "of", " ", "the", 
     " ", "four"}], "-", "momentum"}], ";"}], "Text"]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    SubscriptBox["p", "\[Phi]"], "=", 
    RowBox[{"Simplify", "[", 
     RowBox[{
      FractionBox[
       RowBox[{
        RowBox[{
         RowBox[{"-", 
          SuperscriptBox["r", "2"]}], " ", "\[Sigma]"}], "+", 
        RowBox[{
         SuperscriptBox["r", "5"], " ", "\[CapitalOmega]"}], "+", 
        RowBox[{
         SuperscriptBox["a", "3"], " ", "\[Sigma]", " ", "\[CapitalOmega]"}], 
        "+", 
        RowBox[{
         SuperscriptBox["a", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "\[Sigma]"}], "+", 
           RowBox[{
            SuperscriptBox["r", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"2", "+", "r"}], ")"}], " ", "\[CapitalOmega]"}]}], 
          ")"}]}], "+", 
        RowBox[{"a", " ", 
         SuperscriptBox["r", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "+", 
           RowBox[{"3", " ", "\[Sigma]", " ", "\[CapitalOmega]"}]}], 
          ")"}]}]}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SuperscriptBox["r", "3"], " ", "\[CapitalOmega]"}], "+", 
          RowBox[{"\[Sigma]", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"a", " ", "\[CapitalOmega]"}]}], ")"}]}]}], ")"}], " ", 
        SqrtBox[
         FractionBox[
          RowBox[{
           RowBox[{"-", 
            SuperscriptBox["r", "3"]}], "-", 
           RowBox[{
            SuperscriptBox["a", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"2", "+", "r"}], ")"}]}], "+", 
           FractionBox[
            RowBox[{"4", " ", "a", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"a", " ", "\[Sigma]", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", 
                  RowBox[{"a", " ", "\[CapitalOmega]"}]}], ")"}]}], "+", 
               RowBox[{
                SuperscriptBox["r", "3"], " ", 
                RowBox[{"(", 
                 RowBox[{"1", "-", 
                  RowBox[{"\[Sigma]", " ", "\[CapitalOmega]"}]}], ")"}]}]}], 
              ")"}]}], 
            RowBox[{
             RowBox[{
              SuperscriptBox["r", "3"], " ", "\[CapitalOmega]"}], "+", 
             RowBox[{"\[Sigma]", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                RowBox[{"a", " ", "\[CapitalOmega]"}]}], ")"}]}]}]], "+", 
           FractionBox[
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "2"}], "+", "r"}], ")"}], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{"a", " ", "\[Sigma]", " ", 
                 RowBox[{"(", 
                  RowBox[{"1", "-", 
                   RowBox[{"a", " ", "\[CapitalOmega]"}]}], ")"}]}], "+", 
                RowBox[{
                 SuperscriptBox["r", "3"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", 
                   RowBox[{"\[Sigma]", " ", "\[CapitalOmega]"}]}], ")"}]}]}], 
               ")"}], "2"]}], 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                SuperscriptBox["r", "3"], " ", "\[CapitalOmega]"}], "+", 
               RowBox[{"\[Sigma]", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", 
                  RowBox[{"a", " ", "\[CapitalOmega]"}]}], ")"}]}]}], ")"}], 
             "2"]]}], "r"]]}]], ",", 
      RowBox[{"Assumptions", "\[Rule]", 
       RowBox[{"r", ">", "0"}]}]}], "]"}]}], ";"}], " "}]], "Input",
 CellChangeTimes->{{3.811218951838135*^9, 3.811218955419124*^9}, {
   3.8112190755121317`*^9, 3.8112191333148236`*^9}, {3.811230239748604*^9, 
   3.811230243141363*^9}, {3.811230700890585*^9, 3.811230733067075*^9}, {
   3.8112308181053376`*^9, 3.811230821702427*^9}, {3.81123086849817*^9, 
   3.8112308704057903`*^9}, {3.863490997433776*^9, 3.863491088855553*^9}, {
   3.863491251622759*^9, 3.863491283094839*^9}, {3.863491320313074*^9, 
   3.863491322738511*^9}, {3.8634913887636633`*^9, 3.863491408695093*^9}, 
   3.863493598460255*^9, {3.8634937121453037`*^9, 3.8634937477615814`*^9}, {
   3.863582945985653*^9, 3.863582965622858*^9}, {3.8635830238101764`*^9, 
   3.8635830520529623`*^9}, {3.8635834924305477`*^9, 
   3.8635834998947673`*^9}, {3.8636665889385324`*^9, 
   3.8636666416991596`*^9}, {3.8683393526633387`*^9, 3.8683393617683315`*^9}}],

Cell[BoxData[
 StyleBox[
  RowBox[{
   RowBox[{
    RowBox[{
    "Covariant", " ", "time", " ", "component", " ", "of", " ", "the", " ", 
     "four"}], "-", "momentum"}], ";"}], "Text"]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    SubscriptBox["p", "t"], "=", 
    RowBox[{"Simplify", "[", 
     RowBox[{
      FractionBox[
       RowBox[{
        RowBox[{"a", " ", "\[Sigma]", " ", 
         RowBox[{"(", 
          RowBox[{"1", "-", 
           RowBox[{"a", " ", "\[CapitalOmega]"}]}], ")"}]}], "+", 
        RowBox[{
         SuperscriptBox["r", "3"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"\[Sigma]", " ", "\[CapitalOmega]"}]}], ")"}]}], "-", 
        RowBox[{"2", " ", 
         SuperscriptBox["r", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"a", " ", "\[CapitalOmega]"}], "+", 
           RowBox[{"\[Sigma]", " ", "\[CapitalOmega]"}]}], ")"}]}]}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SuperscriptBox["r", "3"], " ", "\[CapitalOmega]"}], "+", 
          RowBox[{"\[Sigma]", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"a", " ", "\[CapitalOmega]"}]}], ")"}]}]}], ")"}], " ", 
        SqrtBox[
         FractionBox[
          RowBox[{
           RowBox[{"-", 
            SuperscriptBox["r", "3"]}], "-", 
           RowBox[{
            SuperscriptBox["a", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"2", "+", "r"}], ")"}]}], "+", 
           FractionBox[
            RowBox[{"4", " ", "a", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"a", " ", "\[Sigma]", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", 
                  RowBox[{"a", " ", "\[CapitalOmega]"}]}], ")"}]}], "+", 
               RowBox[{
                SuperscriptBox["r", "3"], " ", 
                RowBox[{"(", 
                 RowBox[{"1", "-", 
                  RowBox[{"\[Sigma]", " ", "\[CapitalOmega]"}]}], ")"}]}]}], 
              ")"}]}], 
            RowBox[{
             RowBox[{
              SuperscriptBox["r", "3"], " ", "\[CapitalOmega]"}], "+", 
             RowBox[{"\[Sigma]", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                RowBox[{"a", " ", "\[CapitalOmega]"}]}], ")"}]}]}]], "+", 
           FractionBox[
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "2"}], "+", "r"}], ")"}], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{"a", " ", "\[Sigma]", " ", 
                 RowBox[{"(", 
                  RowBox[{"1", "-", 
                   RowBox[{"a", " ", "\[CapitalOmega]"}]}], ")"}]}], "+", 
                RowBox[{
                 SuperscriptBox["r", "3"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", 
                   RowBox[{"\[Sigma]", " ", "\[CapitalOmega]"}]}], ")"}]}]}], 
               ")"}], "2"]}], 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                SuperscriptBox["r", "3"], " ", "\[CapitalOmega]"}], "+", 
               RowBox[{"\[Sigma]", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", 
                  RowBox[{"a", " ", "\[CapitalOmega]"}]}], ")"}]}]}], ")"}], 
             "2"]]}], "r"]]}]], ",", 
      RowBox[{"Assumptions", "\[Rule]", 
       RowBox[{"r", ">", "0"}]}]}], "]"}]}], ";"}], " "}]], "Input",
 CellChangeTimes->{{3.811218951838135*^9, 3.811218955419124*^9}, {
   3.8112190755121317`*^9, 3.8112191333148236`*^9}, {3.811230239748604*^9, 
   3.811230243141363*^9}, {3.811230700890585*^9, 3.811230733067075*^9}, {
   3.8112308181053376`*^9, 3.811230821702427*^9}, {3.81123086849817*^9, 
   3.8112308704057903`*^9}, {3.863490997433776*^9, 3.863491088855553*^9}, {
   3.863491251622759*^9, 3.863491283094839*^9}, {3.863491320313074*^9, 
   3.863491322738511*^9}, {3.8634913887636633`*^9, 3.863491408695093*^9}, 
   3.863493598460255*^9, {3.8634937121453037`*^9, 3.8634937477615814`*^9}, {
   3.863582945985653*^9, 3.863582965622858*^9}, {3.8635830238101764`*^9, 
   3.8635830520529623`*^9}, {3.8635834924305477`*^9, 
   3.8635834998947673`*^9}, {3.8636665889385324`*^9, 
   3.8636666416991596`*^9}, {3.8683393526633387`*^9, 3.868339368251997*^9}}],

Cell[BoxData[
 StyleBox[
  RowBox[{
   RowBox[{
   "Energy", " ", "of", " ", "the", " ", "spinning", " ", "test", " ", "body",
     " ", "in", " ", 
    RowBox[{"Eq", ".", 
     RowBox[{"(", "9", ")"}]}], " ", "of", " ", "the", " ", "present", " ", 
    "article"}], ";"}], "Text"]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"e", "=", 
    RowBox[{
     RowBox[{"Simplify", "[", 
      RowBox[{
       FractionBox[
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"a", " ", "M", " ", "S"}], "-", 
            RowBox[{"\[Mu]", " ", 
             SuperscriptBox["r", "3"]}]}], ")"}], 
          SubscriptBox["p", "t"]}], "+", 
         RowBox[{"M", " ", "S", " ", 
          SubscriptBox["p", "\[Phi]"]}]}], 
        RowBox[{"\[Mu]", " ", 
         SuperscriptBox["r", "3"]}]], ",", 
       RowBox[{"Assumptions", "\[Rule]", 
        RowBox[{"r", ">", "0"}]}]}], "]"}], "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"\[Mu]", "\[Rule]", "1"}], ",", 
       RowBox[{"M", "\[Rule]", "1"}], ",", 
       RowBox[{"S", "\[Rule]", "\[Sigma]"}]}], "}"}]}]}], ";"}], 
  " "}]], "Input",
 CellChangeTimes->{{3.8634916137211494`*^9, 3.863491746588398*^9}, {
   3.8634937912125745`*^9, 3.8634938067803407`*^9}, {3.863493852414673*^9, 
   3.8634938649545155`*^9}, {3.8634940823024244`*^9, 3.863494096170369*^9}, 
   3.863582971684411*^9, 3.8635830325984*^9, 3.86358352095345*^9, {
   3.86366666126193*^9, 3.863666683985013*^9}, {3.864351542692973*^9, 
   3.8643515467451468`*^9}, 3.8683393791363645`*^9}],

Cell[BoxData[
 StyleBox[
  RowBox[{
   RowBox[{"Angular", " ", "momentum", " ", 
    RowBox[{"(", 
     RowBox[{"z", "-", "component"}], ")"}], " ", "of", " ", "the", " ", 
    "spinning", " ", "test", " ", "body", " ", "in", " ", 
    RowBox[{"Eq", ".", 
     RowBox[{"(", "10", ")"}]}], " ", "of", " ", "the", " ", "present", " ", 
    "article"}], ";"}], "Text"]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SubscriptBox["J", "z"], "=", 
   RowBox[{
    RowBox[{"Simplify", "[", 
     RowBox[{
      FractionBox[
       RowBox[{
        RowBox[{"S", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"M", " ", 
            SuperscriptBox["a", "2"]}], "-", 
           SuperscriptBox["r", "3"]}], ")"}], 
         SubscriptBox["p", "t"]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"\[Mu]", " ", 
            SuperscriptBox["r", "3"]}], "+", 
           RowBox[{"a", " ", "M", " ", "S"}]}], ")"}], 
         SubscriptBox["p", "\[Phi]"]}]}], 
       RowBox[{"\[Mu]", " ", 
        SuperscriptBox["r", "3"]}]], ",", 
      RowBox[{"Assumptions", "\[Rule]", 
       RowBox[{"r", ">", "0"}]}]}], "]"}], "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"\[Mu]", "\[Rule]", "1"}], ",", 
      RowBox[{"M", "\[Rule]", "1"}], ",", 
      RowBox[{"S", "\[Rule]", "\[Sigma]"}]}], "}"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.8683319013773203`*^9, 3.868331994371329*^9}, {
   3.868332035091223*^9, 3.868332094180702*^9}, {3.868339273692588*^9, 
   3.868339278945631*^9}, 3.8683393905272255`*^9}],

Cell[BoxData[
 StyleBox[
  RowBox[{
   RowBox[{
   "Differentiation", " ", "of", " ", "the", " ", "energy", " ", "of", " ", 
    "the", " ", "spinning", " ", "test", " ", 
    RowBox[{"body", ".", " ", "We"}], " ", "use", " ", "the", " ", 
    "\"\<positive\>\"", " ", "orbital", " ", "frequency", " ", "for", " ", 
    "the", " ", "computation"}], ",", " ", 
   RowBox[{
    RowBox[{
    "but", " ", "the", " ", "process", " ", "is", " ", "valid", " ", "for", 
     " ", "the", " ", "\"\<negative\>\"", " ", "orbital", " ", "frequency", 
     " ", "as", " ", "well"}], ";"}]}], "Text"]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"e1", "=", 
    RowBox[{"D", "[", 
     RowBox[{"e", ",", "r"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
  StyleBox["\[IndentingNewLine]", "Text"]}]], "Input",
 CellChangeTimes->{{3.8634938692494354`*^9, 3.8634939906347885`*^9}, {
   3.863494107865778*^9, 3.8634941508866158`*^9}, 3.863494297112204*^9, {
   3.863495241944476*^9, 3.8634952675384183`*^9}, 3.8635829778479075`*^9, {
   3.8635830366993785`*^9, 3.863583036844228*^9}, {3.8636667106868973`*^9, 
   3.8636667317142673`*^9}, {3.8643515002922*^9, 3.864351565368226*^9}, 
   3.864352430791477*^9, {3.8643525209034414`*^9, 3.8643525365342073`*^9}, {
   3.8643525826441536`*^9, 3.864352610161336*^9}, {3.8683323642889996`*^9, 
   3.8683324056271477`*^9}, 3.8683391081554317`*^9, 3.8683394029617467`*^9, {
   3.8683394494677153`*^9, 3.8683394566493387`*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"a", "=", 
   RowBox[{"-", "0.9"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"sol", "=", 
   RowBox[{"{", 
    RowBox[{"r", "\[Rule]", "5."}], "}"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"Clear", "[", "ListC", "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Data", "=", 
   RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Nf", "=", "100"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"dS", "=", 
   SuperscriptBox["10", 
    RowBox[{"-", "3"}]]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Do", "[", "\n", 
   RowBox[{
    RowBox[{
     RowBox[{"S2", "=", 
      RowBox[{"0.", "+", 
       RowBox[{"i", " ", "dS"}]}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"rg", "=", 
      RowBox[{"r", "/.", "sol"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{
      StyleBox["e1f", "Input"], 
      StyleBox["=", "Input"], 
      RowBox[{
       StyleBox["e1", "Input"], 
       StyleBox["/.", "Input"], 
       RowBox[{
        StyleBox["{", "Input"], 
        RowBox[{
         StyleBox["\[Sigma]", "Input"], 
         StyleBox["\[Rule]", "Input"], "S2"}], "}"}]}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"sol", "=", 
      RowBox[{"FindRoot", "[", 
       RowBox[{
        RowBox[{"e1f", "\[Equal]", "0"}], "  ", ",", "\[IndentingNewLine]", 
        RowBox[{"{", 
         RowBox[{"r", ",", "rg"}], "}"}], ",", 
        RowBox[{"WorkingPrecision", "\[Rule]", "16"}]}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"ListC", "=", 
      RowBox[{"List", "[", 
       RowBox[{"{", 
        RowBox[{"S2", ",", 
         RowBox[{"r", "/.", "sol"}]}], "}"}], "]"}]}], ";", "\n", 
     RowBox[{"AppendTo", "[", 
      RowBox[{"Data", ",", "ListC"}], "]"}]}], ",", "\[IndentingNewLine]", 
    RowBox[{"{", 
     RowBox[{"i", ",", "0", ",", "Nf", ",", "1"}], "}"}]}], "]"}], 
  "\[IndentingNewLine]", 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.8634926097843924`*^9, 3.863492706223619*^9}, {
   3.863493483224271*^9, 3.86349348577431*^9}, {3.8634944003667636`*^9, 
   3.8634944357666264`*^9}, {3.863494478019006*^9, 3.863494602732249*^9}, {
   3.863494836586344*^9, 3.863494836879987*^9}, {3.8634949023237767`*^9, 
   3.8634949024632964`*^9}, {3.8634964452221255`*^9, 
   3.8634966889809904`*^9}, {3.863496722950251*^9, 3.8634967368311863`*^9}, {
   3.863496928024354*^9, 3.863496994381819*^9}, {3.8634970249701834`*^9, 
   3.8634970895299654`*^9}, {3.86349809832905*^9, 3.8634982253755474`*^9}, {
   3.8635833873559165`*^9, 3.8635833886009054`*^9}, {3.863583656840906*^9, 
   3.8635836666972933`*^9}, {3.8636669248056955`*^9, 3.863667021943677*^9}, {
   3.8636670524248767`*^9, 3.8636670531324396`*^9}, {3.864268316478084*^9, 
   3.8642683585026474`*^9}, {3.8642683972777205`*^9, 3.8642685419910975`*^9}, 
   3.864351572193509*^9, {3.8643524513019247`*^9, 3.864352452491765*^9}, {
   3.8643525032789354`*^9, 3.8643525063435955`*^9}, {3.8643526197663794`*^9, 
   3.8643526260370884`*^9}, {3.86435272209797*^9, 3.864352769489006*^9}, {
   3.864352806063181*^9, 3.864352806501461*^9}, 3.8643528390938063`*^9, 
   3.8643620009148884`*^9},
 EmphasizeSyntaxErrors->True],

Cell[CellGroupData[{

Cell[BoxData["Data"], "Input"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"{", 
     RowBox[{"0.`", ",", "8.71735227960650491468330718725`16."}], "}"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"{", 
     RowBox[{"0.001`", ",", "8.71558413788673879233513420965`16."}], "}"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"{", 
     RowBox[{"0.002`", ",", "8.7138152042460064074777720702`16."}], "}"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"{", 
     RowBox[{"0.003`", ",", "8.71204547780769311490762276479`16."}], "}"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"{", 
     RowBox[{"0.004`", ",", "8.71027495769464916065683911491`16."}], "}"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"{", 
     RowBox[{"0.005`", ",", "8.70850364302804788861116964625`16."}], "}"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"{", 
     RowBox[{"0.006`", ",", "8.70673153292735790042792987933`16."}], "}"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"{", 
     RowBox[{"0.007`", ",", "8.70495862651036181928514247872`16."}], "}"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"{", 
     RowBox[{"0.008`", ",", "8.70318492289312840881378549935`16."}], "}"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"{", 
     RowBox[{"0.009`", ",", "8.70141042119003133495808032834`16."}], "}"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"{", 
     RowBox[{"0.01`", ",", "8.69963512051372109565615027593`16."}], "}"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"{", 
     RowBox[{"0.011`", ",", "8.69785901997514392017968788718`16."}], "}"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"{", 
     RowBox[{"0.012`", ",", "8.69608211868351372721690708618`16."}], "}"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"{", 
     RowBox[{"0.013`", ",", "8.69430441574633070250368698051`16."}], "}"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"{", 
     RowBox[{"0.014`", ",", "8.69252591026935358563680004336`16."}], "}"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"{", 
     RowBox[{"0.015`", ",", "8.69074660135661787993402654331`16."}], "}"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"{", 
     RowBox[{"0.016`", ",", "8.68896648811040825403266650137`16."}], "}"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"{", 
     RowBox[{"0.017`", ",", "8.68718556963127696015665014596`16."}], "}"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"{", 
     RowBox[{"0.018`", ",", "8.68540384501801557647700221112`16."}], "}"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"{", 
     RowBox[{"0.019`", ",", "8.6836213133676740367521598559`16."}], "}"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"{", 
     RowBox[{"0.02`", ",", "8.68183797377553216624519224752`16."}], "}"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"{", 
     RowBox[{"0.021`", ",", "8.68005382533511839491781013778`16."}], "}"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"{", 
     RowBox[{"0.022`", ",", "8.67826886713818161650475177188`16."}], "}"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"{", 
     RowBox[{"0.023`", ",", "8.67648309827470955159219115522`16."}], "}"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"{", 
     RowBox[{"0.024`", ",", "8.67469651783290078206855314107`16."}], "}"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"{", 
     RowBox[{"0.025`", ",", "8.67290912489918319835539356586`16."}], "}"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"{", 
     RowBox[{"0.026`", ",", "8.67112091855818563238513959105`16."}], "}"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"{", 
     RowBox[{"0.027`", ",", "8.66933189789275664598241723366`16."}], "}"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"{", 
     RowBox[{"0.028`", ",", "8.66754206198393580752951370145`16."}], "}"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"{", 
     RowBox[{"0.029`", ",", "8.66575140991097252339493646639`16."}], "}"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"{", 
     RowBox[{"0.03`", ",", "8.66395994075129767720919210308`16."}], "}"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"{", 
     RowBox[{"0.031`", ",", "8.66216765358054191932093113241`16."}], "}"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"{", 
     RowBox[{"0.032`", ",", "8.66037454747250707269130404903`16."}], "}"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"{", 
     RowBox[{"0.033`", ",", "8.65858062149918552203387238842`16."}], "}"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"{", 
     RowBox[{"0.034`", ",", "8.65678587473073054080252588129`16."}], "}"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"{", 
     RowBox[{"0.035`", ",", "8.65499030623547523721219548719`16."}], "}"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"{", 
     RowBox[{"0.036`", ",", "8.65319391507990465881080254661`16."}], "}"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"{", 
     RowBox[{"0.037`", ",", "8.65139670032867291643893481162`16."}], "}"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"{", 
     RowBox[{"0.038`", ",", "8.64959866104457612595714846474`16."}], "}"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"{", 
     RowBox[{"0.039`", ",", "8.64779979628856922037573322515`16."}], "}"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"{", 
     RowBox[{"0.04`", ",", "8.64600010511973878406084063198`16."}], "}"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"{", 
     RowBox[{"0.041`", ",", "8.64419958659532034768619075333`16."}], "}"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"{", 
     RowBox[{"0.042`", ",", "8.64239823977067055028128094953`16."}], "}"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"{", 
     RowBox[{"0.043`", ",", "8.64059606369928467525332257429`16."}], "}"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"{", 
     RowBox[{"0.044`", ",", "8.63879305743276888379241470843`16."}], "}"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"{", 
     RowBox[{"0.045`", ",", "8.63698922002085740236936726771`16."}], "}"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"{", 
     RowBox[{"0.046`", ",", "8.63518455051138506804096956762`16."}], "}"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"{", 
     RowBox[{"0.047`", ",", "8.63337904795030416823276410697`16."}], "}"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"{", 
     RowBox[{"0.048`", ",", "8.63157271138165714590145789807`16."}], "}"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"{", 
     RowBox[{"0.049`", ",", "8.62976553984759376340151788506`16."}], "}"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"{", 
     RowBox[{"0.05`", ",", "8.62795753238834256598909506619`16."}], "}"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"{", 
     RowBox[{"0.051`", ",", "8.6261486880422293765670909859`16."}], "}"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"{", 
     RowBox[{"0.052`", ",", "8.62433900584564789398520678951`16."}], "}"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"{", 
     RowBox[{"0.053`", ",", "8.62252848483307888698210198428`16."}], "}"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"{", 
     RowBox[{"0.054`", ",", "8.62071712403705952711094213657`16."}], "}"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"{", 
     RowBox[{"0.055`", ",", "8.61890492248820358616172506839`16."}], "}"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"{", 
     RowBox[{"0.056`", ",", "8.61709187921517079521639278066`16."}], "}"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"{", 
     RowBox[{"0.057`", ",", "8.61527799324468606333400163467`16."}], "}"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"{", 
     RowBox[{"0.058`", ",", "8.61346326360150963296239232582`16."}], "}"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"{", 
     RowBox[{"0.059`", ",", "8.61164768930845623344374765527`16."}], "}"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"{", 
     RowBox[{"0.06`", ",", "8.60983126938636475826640084042`16."}], "}"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"{", 
     RowBox[{"0.061`", ",", "8.60801400285411742748885017033`16."}], "}"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"{", 
     RowBox[{"0.062`", ",", "8.60619588872860955443755981986`16."}], "}"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"{", 
     RowBox[{"0.063`", ",", "8.60437692602476867118982277993`16."}], "}"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"{", 
     RowBox[{"0.064`", ",", "8.60255711375552516299789094113`16."}], "}"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"{", 
     RowBox[{"0.065`", ",", "8.60073645093182983967872390191`16."}], "}"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"{", 
     RowBox[{"0.066`", ",", "8.59891493656262421161375351614`16."}], "}"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"{", 
     RowBox[{"0.067`", ",", "8.59709256965485998972989279113`16."}], "}"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"{", 
     RowBox[{"0.068`", ",", "8.59526934921346901446698694958`16."}], "}"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"{", 
     RowBox[{"0.069`", ",", "8.59344527424138027015453541562`16."}], "}"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"{", 
     RowBox[{"0.07`", ",", "8.59162034373949249128427584647`16."}], "}"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"{", 
     RowBox[{"0.071`", ",", "8.589794556706690365221080841`16."}], "}"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"{", 
     RowBox[{"0.072`", ",", "8.58796791213981671878808545701`16."}], "}"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"{", 
     RowBox[{"0.073`", ",", "8.58614040903368807432108877034`16."}], "}"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"{", 
     RowBox[{"0.074`", ",", "8.58431204638106818792319339547`16."}], "}"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"{", 
     RowBox[{"0.075`", ",", "8.582482823172683394511713338`16."}], "}"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"{", 
     RowBox[{"0.076`", ",", "8.58065273839719496630467600531`16."}], "}"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"{", 
     RowBox[{"0.077`", ",", "8.57882179104121492400298462324`16."}], "}"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"{", 
     RowBox[{"0.078`", ",", "8.5769899800892788203203820708`16."}], "}"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"{", 
     RowBox[{"0.079`", ",", "8.57515730452386159174933935063`16."}], "}"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"{", 
     RowBox[{"0.08`", ",", "8.57332376332534981258599172251`16."}], "}"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"{", 
     RowBox[{"0.081`", ",", "8.57148935547205695877299710965`16."}], "}"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"{", 
     RowBox[{"0.082`", ",", "8.56965407994019630422314664668`16."}], "}"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"{", 
     RowBox[{"0.083`", ",", "8.56781793570389744556244843534`16."}], "}"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"{", 
     RowBox[{"0.084`", ",", "8.56598092173517594436610969492`16."}], "}"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"{", 
     RowBox[{"0.085`", ",", "8.56414303700395307322248453888`16."}], "}"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"{", 
     RowBox[{"0.086`", ",", "8.56230428047802322744136594816`16."}], "}"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"{", 
     RowBox[{"0.087`", ",", "8.56046465112307485234636464372`16."}], "}"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"{", 
     RowBox[{"0.088`", ",", "8.55862414790265782284948736965`16."}], "}"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"{", 
     RowBox[{"0.089`", ",", "8.55678276977820199695407775379`16."}], "}"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"{", 
     RowBox[{"0.09`", ",", "8.55494051570898863741816328231`16."}], "}"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"{", 
     RowBox[{"0.091`", ",", "8.5530973846521657776624897057`16."}], "}"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"{", 
     RowBox[{"0.092`", ",", "8.55125337556272018769418906478`16."}], "}"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"{", 
     RowBox[{"0.093`", ",", "8.54940848739349317598185811813`16."}], "}"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"{", 
     RowBox[{"0.094`", ",", "8.54756271909515312083696448675`16."}], "}"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"{", 
     RowBox[{"0.095`", ",", "8.54571606961621021254968989281`16."}], "}"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"{", 
     RowBox[{"0.096`", ",", "8.54386853790298799854295139875`16."}], "}"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"{", 
     RowBox[{"0.097`", ",", "8.54202012289964097265993064264`16."}], "}"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"{", 
     RowBox[{"0.098`", ",", "8.54017082354812352433545551916`16."}], "}"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"{", 
     RowBox[{"0.099`", ",", "8.53832063878820797602397202033`16."}], "}"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"{", 
     RowBox[{"0.1`", ",", "8.53646956755745507038822841246`16."}], "}"}], 
    "}"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.8643526968857703`*^9, {3.8643527471394196`*^9, 3.864352776406505*^9}, 
   3.8643528520473223`*^9}]
}, Open  ]]
},
WindowSize->{1366, 685},
WindowMargins->{{-8, Automatic}, {Automatic, -8}},
FrontEndVersion->"11.0 for Microsoft Windows (64-bit) (September 21, 2016)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 214, 5, 70, "Input"],
Cell[775, 27, 1697, 36, 56, "Input"],
Cell[2475, 65, 288, 7, 33, "Input"],
Cell[2766, 74, 2291, 55, 70, "Input"],
Cell[5060, 131, 288, 7, 33, "Input"],
Cell[5351, 140, 1705, 49, 70, "Input"],
Cell[7059, 191, 202, 6, 31, "Input"],
Cell[7264, 199, 4663, 119, 115, "Input"],
Cell[11930, 320, 197, 6, 31, "Input"],
Cell[12130, 328, 4435, 111, 115, "Input"],
Cell[16568, 441, 292, 8, 33, "Input"],
Cell[16863, 451, 1270, 33, 71, "Input"],
Cell[18136, 486, 376, 9, 33, "Input"],
Cell[18515, 497, 1176, 34, 71, "Input"],
Cell[19694, 533, 597, 13, 51, "Input"],
Cell[20294, 548, 859, 15, 87, "Input"],
Cell[21156, 565, 3215, 76, 462, "Input"],
Cell[CellGroupData[{
Cell[24396, 645, 30, 0, 30, "Input"],
Cell[24429, 647, 13182, 409, 392, "Output"]
}, Open  ]]
}
]
*)


